Snakes on a Plane: mobile, low dimensional logical qubits on a 2D surface

Recent demonstrations indicate that silicon-spin QPUs will be able to shuttle physical qubits rapidly and with high fidelity - a desirable feature for maximising logical connectivity, supporting new codes, and routing around damage. However it may seem that shuttling at the logical level is unwise: static defects in the device may 'scratch' a logical qubit as it passes, causing correlated errors to which the code is highly vulnerable. Here we explore an architecture where logical qubits are 1D strings ('snakes') which can be moved freely over a planar latticework. Possible scratch events are inferred via monitor qubits and the complimentary gap; if deemed a risk, remarkably the shuttle process can be undone in a way that negates any corruption. Interaction between logical snakes is facilitated by a semi-transversal method. We obtain encouraging estimates for the tolerable levels of shuttling-related imperfections.

==> Mathematica/2PI_range.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 14.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    631588,      12300]
NotebookOptionsPosition[    625705,      12204]
NotebookOutlinePosition[    626202,      12222]
CellTagsIndexPosition[    626159,      12219]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"SetDirectory", "[", 
  RowBox[{"NotebookDirectory", "[", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.939483220913423*^9, 3.939483225404337*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"6e66bca0-25bb-6d4d-891e-52f1d2362fcc"],

Cell[BoxData["\<\"C:\\\\@@Oxford\\\\2024\\\\snakes_on_a_plane\\\\Mathematica\"\
\>"], "Output",
 CellChangeTimes->{3.939806345980186*^9, 3.939813310397821*^9, 
  3.9398139302012153`*^9, 3.9398977085963726`*^9},
 CellLabel->"Out[1]=",ExpressionUUID->"8471cff3-3b80-7842-8fa4-a3a8715a0ee4"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"DATA", "=", 
    RowBox[{"Table", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"stDevs", "=", 
       RowBox[{"Table", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"p0X", "=", 
           RowBox[{
            RowBox[{"Cos", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"\[Theta]", "+", "shift"}], ")"}], "/", "2"}], "]"}], 
            "^", "2"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"p0Y", "=", 
           RowBox[{
            RowBox[{"Cos", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"\[Theta]", "-", 
                RowBox[{"\[Pi]", "/", "2"}], "+", "shift"}], ")"}], "/", 
              "2"}], "]"}], "^", "2"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"outcomesX", "=", 
           RowBox[{"RandomVariate", "[", 
            RowBox[{
             RowBox[{"BernoulliDistribution", "[", "p0X", "]"}], ",", 
             "100000"}], "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"outcomesY", "=", 
           RowBox[{"RandomVariate", "[", 
            RowBox[{
             RowBox[{"BernoulliDistribution", "[", "p0Y", "]"}], ",", 
             "100000"}], "]"}]}], ";", "\[IndentingNewLine]", 
          "\[IndentingNewLine]", 
          RowBox[{"LISTthetaEstimate", "=", 
           RowBox[{"Table", "[", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{"nX", "=", 
               RowBox[{"Total", "@", 
                RowBox[{"RandomChoice", "[", 
                 RowBox[{"outcomesX", ",", 
                  RowBox[{"ns", "/", "2"}]}], "]"}]}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"nY", "=", 
               RowBox[{"Total", "@", 
                RowBox[{"RandomChoice", "[", 
                 RowBox[{"outcomesY", ",", 
                  RowBox[{"ns", "/", "2"}]}], "]"}]}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"xEstimate", "=", 
               RowBox[{"N", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 FractionBox[
                  RowBox[{"2", " ", "nX"}], 
                  RowBox[{"ns", "/", "2"}]]}], "]"}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"yEstimate", "=", 
               RowBox[{"N", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 FractionBox[
                  RowBox[{"2", " ", "nY"}], 
                  RowBox[{"ns", "/", "2"}]]}], "]"}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"ArcTan", "[", 
                RowBox[{"xEstimate", ",", "yEstimate"}], "]"}], "+", 
               "shift"}]}], "\[IndentingNewLine]", ",", 
             RowBox[{"{", "1000", "}"}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"N", "@", "\[Theta]"}], ",", 
            RowBox[{"Sqrt", "@", 
             RowBox[{"Mean", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"LISTthetaEstimate", "-", "\[Theta]"}], ")"}], "^", 
               "2"}], "]"}]}]}], "}"}]}], "\[IndentingNewLine]", 
         "\[IndentingNewLine]", ",", 
         RowBox[{"{", 
          RowBox[{"\[Theta]", ",", "0", ",", 
           RowBox[{"2", "\[Pi]"}], ",", 
           RowBox[{"\[Pi]", "/", "50"}]}], "}"}]}], "]"}]}], 
      "\[IndentingNewLine]", "\[IndentingNewLine]", ",", 
      RowBox[{"{", 
       RowBox[{"ns", ",", 
        RowBox[{"{", 
         RowBox[{"50", ",", "200", ",", "500"}], "}"}]}], "}"}]}], "]"}]}], 
   ";"}], "*)"}]], "Input",
 CellChangeTimes->{{3.9394388576250057`*^9, 3.93943902942371*^9}, {
   3.939439061772755*^9, 3.939439117176883*^9}, {3.9394391926220093`*^9, 
   3.939439197888349*^9}, {3.939439251689356*^9, 3.939439260980871*^9}, {
   3.939439325991514*^9, 3.939439352540398*^9}, {3.939439399070991*^9, 
   3.939439422293911*^9}, {3.939439506406031*^9, 3.939439562116555*^9}, {
   3.939439752052421*^9, 3.939439761205979*^9}, {3.939440045360025*^9, 
   3.939440049524257*^9}, {3.939440144836817*^9, 3.939440153829637*^9}, {
   3.939440185583756*^9, 3.939440198920025*^9}, {3.93944024079611*^9, 
   3.939440318708168*^9}, {3.939440487726661*^9, 3.939440575463356*^9}, {
   3.939440904515403*^9, 3.9394409945509167`*^9}, {3.939441025133947*^9, 
   3.939441030034776*^9}, {3.939441302731865*^9, 3.939441319956459*^9}, {
   3.939444340130915*^9, 3.939444350590093*^9}, {3.93944461167465*^9, 
   3.9394446422698307`*^9}, {3.939444686644958*^9, 3.939444689849117*^9}, 
   3.9394447278493385`*^9, {3.939444918122366*^9, 3.939444936257639*^9}, {
   3.93944497107676*^9, 3.939444976500194*^9}, {3.939445053820204*^9, 
   3.939445141727945*^9}, {3.9394452407249317`*^9, 3.939445258631117*^9}, {
   3.939445288978748*^9, 3.939445305947262*^9}, {3.939460384305336*^9, 
   3.939460387215248*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"ef4cf44b-4c60-ae49-81d8-79791e1614d4"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"shift", "=", 
   RowBox[{
    RowBox[{"-", "\[Pi]"}], "/", "4"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DATA", "=", 
   RowBox[{"Table", "[", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"stDevs", "=", 
      RowBox[{"Table", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"p0X", "=", 
          RowBox[{
           RowBox[{"Cos", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[Theta]", "+", "shift"}], ")"}], "/", "2"}], "]"}], 
           "^", "2"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"p0Y", "=", 
          RowBox[{
           RowBox[{"Cos", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[Theta]", "-", 
               RowBox[{"\[Pi]", "/", "2"}], "+", "shift"}], ")"}], "/", "2"}],
             "]"}], "^", "2"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"probOfnsX", "=", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"N", "@", 
             RowBox[{"PDF", "[", 
              RowBox[{
               RowBox[{"BinomialDistribution", "[", 
                RowBox[{
                 RowBox[{"ns", "/", "2"}], ",", "p0X"}], "]"}], ",", "n"}], 
              "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"n", ",", "0", ",", 
              RowBox[{"ns", "/", "2"}]}], "}"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"probOfnsY", "=", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"N", "@", 
             RowBox[{"PDF", "[", 
              RowBox[{
               RowBox[{"BinomialDistribution", "[", 
                RowBox[{
                 RowBox[{"ns", "/", "2"}], ",", "p0Y"}], "]"}], ",", "n"}], 
              "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"n", ",", "0", ",", 
              RowBox[{"ns", "/", "2"}]}], "}"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"probOfns", "=", 
          RowBox[{"Flatten", "@", 
           RowBox[{"KroneckerProduct", "[", 
            RowBox[{"probOfnsX", ",", "probOfnsY"}], "]"}]}]}], ";", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"estimates", "=", 
          RowBox[{"Flatten", "@", 
           RowBox[{"Table", "[", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{"xEstimate", "=", 
               RowBox[{"N", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 FractionBox[
                  RowBox[{"2", " ", "nX"}], 
                  RowBox[{"ns", "/", "2"}]]}], "]"}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"yEstimate", "=", 
               RowBox[{"N", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 FractionBox[
                  RowBox[{"2", " ", "nY"}], 
                  RowBox[{"ns", "/", "2"}]]}], "]"}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"ArcTan", "[", 
                RowBox[{"xEstimate", ",", "yEstimate"}], "]"}], "-", 
               "shift"}]}], "\[IndentingNewLine]", ",", 
             RowBox[{"{", 
              RowBox[{"nX", ",", "0", ",", 
               RowBox[{"ns", "/", "2"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"nY", ",", "0", ",", 
               RowBox[{"ns", "/", "2"}]}], "}"}]}], "]"}]}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"mean", "=", 
          RowBox[{"Total", "[", 
           RowBox[{"probOfns", "*", "estimates"}], "]"}]}], ";", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"distance", "[", 
           RowBox[{"\[Theta]_", ",", "estimate_"}], "]"}], ":=", 
          RowBox[{
           RowBox[{"Min", "[", 
            RowBox[{
             RowBox[{"Abs", "[", 
              RowBox[{"\[Theta]", "-", "estimate"}], "]"}], ",", 
             RowBox[{"Abs", "[", 
              RowBox[{"\[Theta]", "-", "estimate", "-", 
               RowBox[{"2", "\[Pi]"}]}], "]"}], ",", 
             RowBox[{"Abs", "[", 
              RowBox[{"\[Theta]", "-", "estimate", "+", 
               RowBox[{"2", "\[Pi]"}]}], "]"}]}], "]"}], "^", "2"}]}], ";", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"\[Theta]", ",", 
           RowBox[{"Sqrt", "@", 
            RowBox[{"Total", "[", 
             RowBox[{"probOfns", "*", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"distance", "[", 
                  RowBox[{"\[Theta]", ",", "#"}], "]"}], "&"}], ")"}], "/@", 
               "estimates"}]}], "]"}]}]}], "}"}]}], "\[IndentingNewLine]", 
        ",", 
        RowBox[{"{", 
         RowBox[{"\[Theta]", ",", 
          RowBox[{
           RowBox[{"-", "\[Pi]"}], "-", "shift"}], ",", 
          RowBox[{"\[Pi]", "-", "shift"}], ",", "0.1"}], "}"}]}], "]"}]}], 
     "\[IndentingNewLine]", ",", 
     RowBox[{"{", 
      RowBox[{"ns", ",", 
       RowBox[{"{", 
        RowBox[{"50", ",", "100", ",", "200", ",", "400"}], "}"}]}], "}"}]}], 
    "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.939445422463152*^9, 3.939445459142023*^9}, {
   3.93944553591351*^9, 3.939445660601415*^9}, {3.939446242738407*^9, 
   3.9394462509023895`*^9}, {3.93944665345541*^9, 3.939446669440307*^9}, {
   3.939446773384447*^9, 3.939446776401167*^9}, {3.939447092230953*^9, 
   3.939447186493198*^9}, {3.939447230543587*^9, 3.939447285824922*^9}, {
   3.939460396446007*^9, 3.939460414096611*^9}, {3.939460450989239*^9, 
   3.939460507983234*^9}, {3.9394605431344147`*^9, 3.9394605433352337`*^9}, {
   3.93946062325859*^9, 3.939460623508524*^9}, {3.93946069464399*^9, 
   3.939460698506021*^9}, {3.939460733057146*^9, 3.939460744970177*^9}, {
   3.939460796338297*^9, 3.939460825132866*^9}, {3.939461348342274*^9, 
   3.9394613718876457`*^9}, {3.939461440137024*^9, 3.93946144369947*^9}, {
   3.9394614847671423`*^9, 3.9394615002640305`*^9}, {3.939461549029087*^9, 
   3.9394615630818768`*^9}, {3.939461593281668*^9, 3.939461630431669*^9}, 
   3.939461726554823*^9, {3.93948251891365*^9, 3.939482538689913*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"24d900cc-7367-734c-81f6-3918ad92f2de"],

Cell[BoxData[
 TemplateBox[{
  "General", "munfl", 
   "\"\\!\\(\\*RowBox[{\\\"Exp\\\", \\\"[\\\", RowBox[{\\\"-\\\", \
\\\"731.6372025993145`\\\"}], \\\"]\\\"}]\\) is too small to represent as a \
normalized machine number; precision may be lost.\"", 2, 4, 1, 
   17005926187944037069, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.939806346194336*^9, 3.939813311534176*^9, 
  3.939813930408474*^9, 3.9398977090334587`*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"a0202a45-92f1-b149-ac91-85a8cc7c3905"],

Cell[BoxData[
 TemplateBox[{
  "General", "munfl", 
   "\"\\!\\(\\*RowBox[{\\\"Exp\\\", \\\"[\\\", RowBox[{\\\"-\\\", \
\\\"805.9907600575483`\\\"}], \\\"]\\\"}]\\) is too small to represent as a \
normalized machine number; precision may be lost.\"", 2, 4, 2, 
   17005926187944037069, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.939806346194336*^9, 3.939813311534176*^9, 
  3.939813930408474*^9, 3.9398977090445957`*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"03c7dfa1-b5e2-6745-9ea5-e53d6968d685"],

Cell[BoxData[
 TemplateBox[{
  "General", "munfl", 
   "\"\\!\\(\\*RowBox[{\\\"Exp\\\", \\\"[\\\", RowBox[{\\\"-\\\", \
\\\"880.500321764259`\\\"}], \\\"]\\\"}]\\) is too small to represent as a \
normalized machine number; precision may be lost.\"", 2, 4, 3, 
   17005926187944037069, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.939806346194336*^9, 3.939813311534176*^9, 
  3.939813930408474*^9, 3.939897709054613*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"5eb618bb-c65f-204b-9e6a-f8fb269d9fb2"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"General\\\", \
\\\"::\\\", \\\"munfl\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"", 2, 4, 4, 17005926187944037069, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.939806346194336*^9, 3.939813311534176*^9, 
  3.939813930408474*^9, 3.939897709065729*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"6b0b9d87-fe0a-c047-94f5-b4501d8a84ec"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"myt", "[", "text_", "]"}], ":=", 
   RowBox[{"Text", "[", 
    RowBox[{"Style", "[", 
     RowBox[{"text", ",", 
      RowBox[{"FontSize", "\[Rule]", "14"}], ",", 
      RowBox[{"FontFamily", "\[Rule]", "\"\<Times New Roman\>\""}], ",", 
      RowBox[{"TextAlignment", "\[Rule]", "Center"}]}], "]"}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"mytL", "[", "text_", "]"}], ":=", 
   RowBox[{"Text", "[", 
    RowBox[{"Style", "[", 
     RowBox[{"text", ",", 
      RowBox[{"FontSize", "\[Rule]", "14"}], ",", 
      RowBox[{"FontFamily", "\[Rule]", "\"\<Times New Roman\>\""}], ",", 
      RowBox[{"TextAlignment", "\[Rule]", "Center"}]}], "]"}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"addepilog", "[", 
   RowBox[{"text_", ",", "coord_"}], "]"}], ":=", 
  RowBox[{"Inset", "[", 
   RowBox[{"text", ",", 
    RowBox[{"Scaled", "@", "coord"}]}], "]"}]}]}], "Input",
 CellLabel->"In[5]:=",ExpressionUUID->"1974afba-2339-8945-b259-017c4c96de22"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"ll", "=", 
  RowBox[{"LineLegend", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"Brown", ",", "Red", ",", "Black", ",", " ", "Blue"}], "}"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\!\(\*StyleBox[\"N\",FontSlant->\"Italic\"]\) = 50\>\"", ",", 
      "\"\<\!\(\*StyleBox[\"N\",FontSlant->\"Italic\"]\) = 100\>\"", ",", 
      "\"\<\!\(\*StyleBox[\"N\",FontSlant->\"Italic\"]\) = 200\>\"", ",", 
      "\"\<\!\(\*StyleBox[\"N\",FontSlant->\"Italic\"]\) = 400\>\""}], "}"}], 
    ",", 
    RowBox[{"LegendLayout", "->", "\"\<Row\>\""}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"plot", "=", 
  RowBox[{"Show", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ListLinePlot", "[", 
     RowBox[{"DATA", ",", 
      RowBox[{"PlotRange", "->", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[Pi]"}], "-", "shift"}], ",", 
           RowBox[{"\[Pi]", "-", "shift"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0.22"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"PlotStyle", "->", 
       RowBox[{"{", 
        RowBox[{"Brown", ",", "Red", ",", "Black", ",", "Blue"}], "}"}]}]}], 
     "]"}], "\[IndentingNewLine]", ",", 
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "/", 
         RowBox[{"Sqrt", "[", "50", "]"}]}], ",", 
        RowBox[{"1", "/", 
         RowBox[{"Sqrt", "[", "100", "]"}]}], ",", 
        RowBox[{"1", "/", 
         RowBox[{"Sqrt", "[", "200", "]"}]}], ",", 
        RowBox[{"1", "/", 
         RowBox[{"Sqrt", "[", "400", "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{
         RowBox[{"-", "2"}], "\[Pi]"}], ",", 
        RowBox[{"2", "\[Pi]"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"PlotStyle", "->", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Directive", "[", 
          RowBox[{"Brown", ",", "Dashed", ",", 
           RowBox[{"Thickness", "[", "0.006", "]"}]}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Directive", "[", 
          RowBox[{"Red", ",", "Dashed", ",", 
           RowBox[{"Thickness", "[", "0.006", "]"}]}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Directive", "[", 
          RowBox[{"Black", ",", "Dashed", ",", 
           RowBox[{"Thickness", "[", "0.006", "]"}]}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Directive", "[", 
          RowBox[{"Blue", ",", "Dashed", ",", 
           RowBox[{"Thickness", "[", "0.006", "]"}]}], "]"}]}], 
        "\[IndentingNewLine]", "}"}]}]}], "]"}], "\[IndentingNewLine]", ",", 
    RowBox[{"Epilog", "\[Rule]", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"addepilog", "[", 
        RowBox[{
         RowBox[{
         "myt", "@", 
          "\"\<\[CapitalDelta]\[Omega] (root mean squared error)\>\""}], ",", 
         RowBox[{"{", 
          RowBox[{"0.32", ",", "0.97"}], "}"}]}], "]"}], 
       "\[IndentingNewLine]", ",", 
       RowBox[{"addepilog", "[", 
        RowBox[{
         RowBox[{"myt", "@", "\"\<\[Omega] (rotation angle)\>\""}], ",", 
         RowBox[{"{", 
          RowBox[{"0.8", ",", "0.07"}], "}"}]}], "]"}]}], 
      "\[IndentingNewLine]", "}"}]}], "\[IndentingNewLine]", ",", 
    RowBox[{"AxesOrigin", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[Pi]"}], "-", "shift"}], ",", "0"}], "}"}]}], 
    "\[IndentingNewLine]", ",", 
    RowBox[{"Ticks", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "\[Pi]"}], "/", "2"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[Pi]"}], "/", "4"}], ","}], "}"}], ",", 
         RowBox[{
          RowBox[{"-", "\[Pi]"}], "/", "2"}], ",", "0", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"\[Pi]", "/", "4"}], ","}], "}"}], ",", 
         RowBox[{"\[Pi]", "/", "2"}], ",", "\[Pi]", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"5", 
            RowBox[{"\[Pi]", "/", "4"}]}], ","}], "}"}]}], "}"}], ",", 
       "Automatic"}], "}"}]}], "\[IndentingNewLine]", ",", 
    RowBox[{"AxesStyle", "->", 
     RowBox[{"Directive", "[", 
      RowBox[{"Black", ",", 
       RowBox[{"FontFamily", "->", "\"\<Times\>\""}], ",", 
       RowBox[{"FontSize", "->", "12"}]}], "]"}]}], "\[IndentingNewLine]", 
    ",", 
    RowBox[{"ImageSize", "->", "300"}]}], "\[IndentingNewLine]", 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.9394608889061546`*^9, 3.93946090121623*^9}, {
  3.939460961541527*^9, 3.9394610548428097`*^9}, {3.939461672700651*^9, 
  3.939461695686229*^9}, {3.939461757650345*^9, 3.939461901815958*^9}, {
  3.93948200561529*^9, 3.939482006020882*^9}, {3.93948252803309*^9, 
  3.939482535072704*^9}, {3.939482609291691*^9, 3.939482668968918*^9}, {
  3.9394832758116837`*^9, 3.939483326043081*^9}, {3.9397868325119686`*^9, 
  3.939786840200098*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"5905268a-afa1-c141-8e04-60d1bf88470a"],

Cell[BoxData[
 TemplateBox[{
  "\"\\!\\(\\*StyleBox[\\\"N\\\",FontSlant->\\\"Italic\\\"]\\) = 50\"", 
   "\"\\!\\(\\*StyleBox[\\\"N\\\",FontSlant->\\\"Italic\\\"]\\) = 100\"", 
   "\"\\!\\(\\*StyleBox[\\\"N\\\",FontSlant->\\\"Italic\\\"]\\) = 200\"", 
   "\"\\!\\(\\*StyleBox[\\\"N\\\",FontSlant->\\\"Italic\\\"]\\) = 400\""},
  "LineLegend",
  DisplayFunction->(StyleBox[
    StyleBox[
     PaneBox[
      TagBox[
       GridBox[{{
          TagBox[
           GridBox[{{
              GraphicsBox[{{
                 Directive[
                  EdgeForm[
                   Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                  PointSize[0.5], 
                  AbsoluteThickness[1.6], 
                  RGBColor[0.6, 0.4, 0.2]], {
                  LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                 Directive[
                  EdgeForm[
                   Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                  PointSize[0.5], 
                  AbsoluteThickness[1.6], 
                  RGBColor[0.6, 0.4, 0.2]], {}}}, AspectRatio -> Full, 
               ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
               ImagePadding -> Automatic, 
               BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                Baseline)], #, 
              GraphicsBox[{{
                 Directive[
                  EdgeForm[
                   Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                  PointSize[0.5], 
                  AbsoluteThickness[1.6], 
                  RGBColor[1, 0, 0]], {
                  LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                 Directive[
                  EdgeForm[
                   Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                  PointSize[0.5], 
                  AbsoluteThickness[1.6], 
                  RGBColor[1, 0, 0]], {}}}, AspectRatio -> Full, 
               ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
               ImagePadding -> Automatic, 
               BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                Baseline)], #2, 
              GraphicsBox[{{
                 Directive[
                  EdgeForm[
                   Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                  PointSize[0.5], 
                  AbsoluteThickness[1.6], 
                  GrayLevel[0]], {
                  LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                 Directive[
                  EdgeForm[
                   Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                  PointSize[0.5], 
                  AbsoluteThickness[1.6], 
                  GrayLevel[0]], {}}}, AspectRatio -> Full, 
               ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
               ImagePadding -> Automatic, 
               BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                Baseline)], #3, 
              GraphicsBox[{{
                 Directive[
                  EdgeForm[
                   Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                  PointSize[0.5], 
                  AbsoluteThickness[1.6], 
                  RGBColor[0, 0, 1]], {
                  LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                 Directive[
                  EdgeForm[
                   Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                  PointSize[0.5], 
                  AbsoluteThickness[1.6], 
                  RGBColor[0, 0, 1]], {}}}, AspectRatio -> Full, 
               ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
               ImagePadding -> Automatic, 
               BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                Baseline)], #4}}, 
            GridBoxAlignment -> {
             "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, AutoDelete -> 
            False, 
            GridBoxDividers -> {"Columns" -> {{False}}, "Rows" -> {{False}}}, 
            GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}}, 
            GridBoxSpacings -> {"Columns" -> {{0.8, 0.5}}}], "Grid"]}}, 
        GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
        AutoDelete -> False, 
        GridBoxDividers -> {"Columns" -> {{None}}, "Rows" -> {{None}}}, 
        GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}}, 
        GridBoxSpacings -> {"Columns" -> {{0}}, "Rows" -> {{1}}}], "Grid"], 
      Alignment -> Left, AppearanceElements -> None, 
      ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> "ResizeToFit"], 
     LineIndent -> 0, StripOnInput -> False], {FontFamily -> "Arial"}, 
    Background -> Automatic, StripOnInput -> False]& ),
  Editable->True,
  InterpretationFunction:>(RowBox[{"LineLegend", "[", 
     RowBox[{
       RowBox[{"{", 
         RowBox[{
           
           TemplateBox[<|"color" -> RGBColor[0.6, 0.4, 0.2]|>, 
            "RGBColorSwatchTemplate"], ",", 
           
           TemplateBox[<|"color" -> RGBColor[1, 0, 0]|>, 
            "RGBColorSwatchTemplate"], ",", 
           
           TemplateBox[<|"color" -> GrayLevel[0]|>, 
            "GrayLevelColorSwatchTemplate"], ",", 
           
           TemplateBox[<|"color" -> RGBColor[0, 0, 1]|>, 
            "RGBColorSwatchTemplate"]}], "}"}], ",", 
       RowBox[{"{", 
         RowBox[{#, ",", #2, ",", #3, ",", #4}], "}"}], ",", 
       RowBox[{"LegendLayout", "\[Rule]", "\"Row\""}]}], "]"}]& )]], "Output",
 CellChangeTimes->{3.939806408341788*^9, 3.939813365809194*^9, 
  3.93981398678548*^9, 3.9398977662613297`*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"ff514556-16cb-6042-9aaf-5e7d0b6656e1"],

Cell[BoxData[
 GraphicsBox[{{{}, 
    InterpretationBox[{
      TagBox[{{}, {}, 
        TagBox[
         {RGBColor[0.6, 0.4, 0.2], PointSize[
           NCache[
            Rational[1, 90], 0.011111111111111112`]], AbsoluteThickness[2], 
          LineBox[CompressedData["
1:eJw1z3FQk3UcBvB3MMStuZRKwUKkW2DWzdwQkC6+P0+64yYCIRhyXqvRXqXw
0ODQ42ju0kQOu0hy9M64lRIiiMJACCJ+s/d9t9ccNMWjw5g4IkBJQoZtwmSZ
9/LHc89/n3ueSE1BhjaAIAh4kv/7RqTycOlggGVIXDOcfpmDoCzSfEkSYJlp
ZeLayjmIP079NQICS/Mn7SmvijjI/8keurKQsEgPiaouv2mDRKe/+mSKH2+J
ik4oUlihdiu54DU/xt58rkwnYUHcYP9QHebDa0yxlqo5GvYvV15jD8/h1LEb
lu8TaPi9mNr4+pgXXziRPKIJpHnPgwcjVa5ykua9hxgrUlSeJIb3ZrG45fyk
TcPy3gxuyn3Xbjhq5b1pLN+xOX9YZ4OSLv+GV6gp/EdrqlkWx0Fymd33QDuJ
I6K/1OWZOHg+k7rao5jAmgNpEadaOLizljRU+EfxBlmrsSOfg4v3FbnZdhf+
+HqJsPKmDWaL/GqVwokbr1jO5ritUCmlHv15bQDXmKRu7GRhXb2i6lOtA6d9
dNfp6GBAf+SbXfIFGleYg5tjO2iw3JIrj7EXsLBeD7WradBnC4mmfXWQpD7l
GV9Ow52RXkn83l+Abgx9MbqGhuZLxkHhpt/gTLp88OevGUA9yv4JYgBihOdp
VScL9TLj5rQ9Q2DbHSh6q98Kx98mHLdIF9yjjqbv6LbBj4eUgVLjKKw0HOtE
73HwdyMZu6V3HFjTktGeJg7WDlN5RcQkJBeedGjrOMgM6f32nHIKdi7I4gzJ
HDAvE3v3tU7DFLg6Gigb7O6mBMHbZ2BcvurJbCv8m6U8/d2YG7xXN31VVsZC
5T/2mAT9Qyg5uOJeIsnA+nKyrz/MA/49xsKSUpr3vKD9rDOiNJjmvTng3vm8
uOI1GrxPvXnoG8oMlThp3nsMhlVROaoJBtY99fxQfP/BRavUCpoVRFv7LgK9
cAA+qAm3gfy2XX8kSoCeiynVnXXbwNdAbU93C9DSgv2ESscBd5BcHW4JQO/P
+67XtnFgSFKO3z0RiCZm4719VRzvCdGZZz1SXTjHe0Goq3oA3c5e9ILQDy8J
HjVkWXlvCbJrmgt8b7C8F4ymKxxydRjDe0uRKcEx79xG854IfeH6tbdTQPOe
CLWHMKllGTTviZG5RUyfkzG89wwS78zbGJLI8p4EacmmyTUaK+8tQxnru7ol
uYv7lqHEnCvqYtniXymqu7k1Nayag/8A/9L4dQ==
           "]]},
         Annotation[#, "Charting`Private`Tag#1"]& ], 
        TagBox[
         {RGBColor[1, 0, 0], PointSize[
           NCache[
            Rational[1, 90], 0.011111111111111112`]], AbsoluteThickness[2], 
          LineBox[CompressedData["
1:eJw1z39Qk3UcB/BnbCRMWMiFOGsiJMZpgO6xJL34fIcZpGiOkxxoh6kMPEHt
IoFdAQaBApcIDd1YRT8QJcvhD8hnY9/nQdYPHMr0kp/ijwgwGuEcuHCwzPv6
x/ve/73u/Q7esS8h1YOiKHic//taMJ3/UY8Hu4rKb+O3ceCZqDx7xseDLZLv
n6/7koOoQ5o/7wKPVfQ1CgOXc5BhsMyb+wHFVjBYGl3EQvRN97HKeDeulshG
++UYvlujnHGencbidyRlmR+2gLDBsitF7MKGZV8lhLUaYL8ffdmcP4X1krFj
99QMdB3QLH95yImzJ9V1NGKI9xBn3FK/JOtliDeBk8PtnUdWGonnwILuZLmM
MhHPjtOtXeafuzHxxvF257LiLCMLKsYdGaoZw1N9TecWKTiIK7G47qeO4pRv
v1e+2sjBc5s1v5mkI7h1a7f5CsvB7YXK6jL3ID76Fp1j/ZSDH23SnQrLHewf
NJynFnDgyHKnrJPexCgqIs0dy0KFSPPvH5dv4PTQ4veP/GKCsJPSqo9TO3Hd
7GLDjM0IBYXHkyJmLmE/nMBLUhiA7Y2gi82nse3dmLjoXQwUKATUD5knYKkO
uUITGbh9t8MnKr0VbDztwdJIA+jPaHsEr1wF58YBUXCTEZCJvj5C3YCcjRdf
XFdugpOLtK+9ndYPjw4UBW4LZ+HQWqqzV3kH/NK6T4WMs/BTDs0XaQfBkdzf
kZ3Lwd+Pb8s6huFEbWVsYQsHC29pdmdRo3D+Qql2RTMHm/07dPX0GAibVGUz
Sg7aQqj0zHPjIN7TUzJxjYVtRg1v1gY7rLUHeMd7sTCZSNfUDj0Akbrx1Der
TVDxj2XFqoIJmMRWSWyGEZYcVl65Ln4Iucb7VSoXQzwnVKcNcuVvMsSbArmX
rSQ3jwHnE+8RNA9cndNcZSDeNDgksq2Zq1sg7Innhkqhqv1gIIYdc6jzTUkU
CtGO7g3dw0LEgKWgcDEPLe6sz+lbwIGrQbNh0wMe+mzJ+qCuzzn4NVs5X8J6
IPkLxx37LnFQ/QY9fK+cj1TPt1vX1HPEE6C2dvHKLTEc8TyRtSZ8WKdjieeJ
3tvev6mmDBPvGRQkjtR761uINwtFfWLj6+0G4nkh7uLI+mY9QzxvZC6ld379
OkM8b7QgZXpvgIEhnhD9lR9/Ok9gJN5sFPzF7/6B5hbi+aB5u/VDz9Zi4vmi
uQm+eSF1T/f5Iv6Wo60xcU//ilCp/9ILAQ0c/AfBkfMI
           "]]},
         Annotation[#, "Charting`Private`Tag#2"]& ], 
        TagBox[
         {GrayLevel[0], PointSize[
           NCache[
            Rational[1, 90], 0.011111111111111112`]], AbsoluteThickness[2], 
          LineBox[CompressedData["
1:eJw1zn9Q03Ucx/HvJnP8EpaaBwkdqHEgMXMTIjt9f1LA1PhhMmPo3RDbAs0k
ETXDk6BDUE8GhOMLeodcZ0Txw+93P74D5btylh4bMukoFBImAt4YI4EGMlzl
ffrjdc//HvcKzTzyoZxLEAT8u/96P1R8Jr+Pa6B3cvrOpuuBJ1FQLb5cg8Ul
W+kVoofYEvKJFTgG6ahtrDiPgU/bTQErcgkD84U2gDqog80DblXFB262/uKe
XYuDtPDtVsWLWWqBzbu57PutGjV4N5o+lgW62HKm4mjz5zTkCMSdt888Zxec
VdHt31Dw+3Fy/Zsjs2yrearLJaGw52RTZXtPDPxCYW+GNZY60irv0NibZkf3
+4cnBmuw94xt3JK1r7BQi71Jdi4gYz7yJx2canOve4OcYL37kx+KKAbeP2ty
/SW3sfPnIxKCNulheSp5t0M0xlbsaKstlOhhMERx6bx7mK1fa+3eM8dAs110
IM00xApPrui8+BYD08fcsh2iATbyYNc2iZ8OlH7k3OPOXnZD/qQ9g9ZAeIOo
8rS8m036LTcrIkUNBUXVUuGLW6xFOmytXU2D4YFQXHz7R/b0jehz6TkUFKR5
EE2Hr0E3P9eSJKdg0Gr2jc36Gew3BWllPBpaW2r6PKLvQb0x+1x5mBpQh7hn
jOgFz4EDqoZiDTSsqXkn+ZN+qLIbo8gnWiiJJ7ofKIYgZvuVvRMCBpiT4kV+
NcOQUG499OoIA+M/KGLeM48C3/f17PQUPYQ8IrOPETaQjHMcXyboIXWp+fJ3
4gnYFRj+MOkuA8ZVRNZhehKO15mljx7rYN8NksNPfAb+wX948Ju08LdEXFs3
MgXVfTKefbsGlA7Tho0FM3Dv66agFgcNa0sVXT2BTqAEqkrOIIW9WQDn1air
6RT2nkNjaW5MWREFsy+9efiM5rVnJtPYW4CoFNVmW6kawl96bhhvsmksDg1k
vkKotVICVSO3jzBOB8I/TQVFYRykvN/jj6QMuBrJxJQpDnJNcy//KtDDnROK
14INXGQgI47USfVwKU48+vTCInS0NX95WZQeex5od3PIumQlgz0eyjsUqQpT
6rDHQ7KajTO927TYW4xCl9Geq4fU2OOj6MH8HmUVjT1PtCk+dnx/A4U9L9R8
rb9wZSqFPS+0O6Oty9VCYc8bJa5693pHPY09H7Q0p8T0dFKNPV8UN0ZZMz7S
Ym8Jevt6sWXLlf//LUE+pxKMX5EM9vxQWfwtuXO9Hv4B1ff15Q==
           "]]},
         Annotation[#, "Charting`Private`Tag#3"]& ], 
        TagBox[
         {RGBColor[0, 0, 1], PointSize[
           NCache[
            Rational[1, 90], 0.011111111111111112`]], AbsoluteThickness[2], 
          LineBox[CompressedData["
1:eJw1z2tMU3cYBvBDKSCK3RiLGV4iSmVsOEipEEDcexRmhOEglZrWrKvrbGGJ
jG10YzEu1pApUMKqZOKpsrisG/T0dk5ZCKDyrwIJrgXRgswqQsELjksBEZBC
O2eOH948eb788rxbZMUCOQvDMHh5/+ftLfwTx++ybNLeDFIaaIUgocJqCWPZ
WmiqumeAhpRy4tEIBNgmyvSpMWIajl52vLOuBLMNS8QlkzUUfDjorz2b40cR
4emFX6VbQJeh8C1aV1Dtheb6MzwTrCYdR6SRy8jG3n4tX2KAr9/k2ztPLKGj
xg310s0kDHxP8LY/XkRv+OSnD3bqGW8BOZPHo+UFJOM9R1ERhwbaXQbGm0Pa
trX/dHWZGG8W3TJ84Ci/bWG8aZRWF+xsclJwrNWfsI2YQtxiduR7p2jYd9qx
PCMfR66NzizlJA1v5xM32hLHkLF6U99vfhqGoxTn1P6HKMeddJV9mQbzZOIX
IocbaYQP3JwYGuaUfml24iCK8YjyPLkUaDjEi1H7HUSm50tP/m6G2IbEmh/l
vWjkAHox9asRVGXnxfG+dlRVVzF0a4IEmyuef6rTiPqTK1pix/WgErExU9Gf
MGpvGsy9p4fhke6wlMLrgGfKtmqukUBZtHfZSTcha4BXaZUZAW/jO8ewO6D+
zOPdLTNDA1ebmltwH6Y3P/Wu8Cgo/wjrdSncEJf6R1gDh4bmH/iBHO1D+MWZ
MN9opGHCoEje3f0EuL4DnL+9NEQNEV8qsXHIOtbeWjxHQ/5b3Rfr+VOgC27K
EdTS0LEVKyxqnAb15xF5okkKPr1CBITsn4UjBQfDlasomBfyL1x6/AxCnHE7
UKgZNB7HjjTVc2jsmzdlRxjh/QpFjzNyAYiZjMhKNcl4i7Cn1e702fWMtwQJ
cFLfHEzC4ivPC7BrGzESZ2C8FZg/THLJWSPEvvL8IDk8s3DDawZZOPZXkxjD
11WVXqoupSD+gUNVFhOA19ddFfAyaVgmif15zwLwK9miPUoHDV2livWbbCzc
JbnIa2RZ4Vwm/8nTqkC8e42aHHLTjMfGhYc+sbOKaMYLwrNL+3dVWijGC8JT
uN9laY5bGC8YN3feHP34GxPjheBz/f/q1p8xMN4qvE27U3V+J8l4ofi3HrlA
d13PeKF4h3Dj3p/2koy3Gpd463qidAbGW4OLl7gb0spNjBeG9xWofxbUWBhv
LZ4r2DeW1PJ638seXdzQX/L6Xw5eFB/d8e4jGv4DNyX46Q==
           "]]},
         Annotation[#, "Charting`Private`Tag#4"]& ]},
       {"WolframDynamicHighlight", <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
      StyleBox[
       DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
         Slot["HighlightElements"], 
         Slot["LayoutOptions"], 
         Slot["Meta"], 
         Charting`HighlightActionFunction["DynamicHighlight", {{{}, {}, 
            Annotation[{
              Hue[0.67, 0.6, 0.6], 
              Directive[
               PointSize[
                Rational[1, 90]], 
               AbsoluteThickness[2], 
               RGBColor[0.6, 0.4, 0.2]], 
              Line[CompressedData["
1:eJw1z3FQk3UcBvB3MMStuZRKwUKkW2DWzdwQkC6+P0+64yYCIRhyXqvRXqXw
0ODQ42ju0kQOu0hy9M64lRIiiMJACCJ+s/d9t9ccNMWjw5g4IkBJQoZtwmSZ
9/LHc89/n3ueSE1BhjaAIAh4kv/7RqTycOlggGVIXDOcfpmDoCzSfEkSYJlp
ZeLayjmIP079NQICS/Mn7SmvijjI/8keurKQsEgPiaouv2mDRKe/+mSKH2+J
ik4oUlihdiu54DU/xt58rkwnYUHcYP9QHebDa0yxlqo5GvYvV15jD8/h1LEb
lu8TaPi9mNr4+pgXXziRPKIJpHnPgwcjVa5ykua9hxgrUlSeJIb3ZrG45fyk
TcPy3gxuyn3Xbjhq5b1pLN+xOX9YZ4OSLv+GV6gp/EdrqlkWx0Fymd33QDuJ
I6K/1OWZOHg+k7rao5jAmgNpEadaOLizljRU+EfxBlmrsSOfg4v3FbnZdhf+
+HqJsPKmDWaL/GqVwokbr1jO5ritUCmlHv15bQDXmKRu7GRhXb2i6lOtA6d9
dNfp6GBAf+SbXfIFGleYg5tjO2iw3JIrj7EXsLBeD7WradBnC4mmfXWQpD7l
GV9Ow52RXkn83l+Abgx9MbqGhuZLxkHhpt/gTLp88OevGUA9yv4JYgBihOdp
VScL9TLj5rQ9Q2DbHSh6q98Kx98mHLdIF9yjjqbv6LbBj4eUgVLjKKw0HOtE
73HwdyMZu6V3HFjTktGeJg7WDlN5RcQkJBeedGjrOMgM6f32nHIKdi7I4gzJ
HDAvE3v3tU7DFLg6Gigb7O6mBMHbZ2BcvurJbCv8m6U8/d2YG7xXN31VVsZC
5T/2mAT9Qyg5uOJeIsnA+nKyrz/MA/49xsKSUpr3vKD9rDOiNJjmvTng3vm8
uOI1GrxPvXnoG8oMlThp3nsMhlVROaoJBtY99fxQfP/BRavUCpoVRFv7LgK9
cAA+qAm3gfy2XX8kSoCeiynVnXXbwNdAbU93C9DSgv2ESscBd5BcHW4JQO/P
+67XtnFgSFKO3z0RiCZm4719VRzvCdGZZz1SXTjHe0Goq3oA3c5e9ILQDy8J
HjVkWXlvCbJrmgt8b7C8F4ymKxxydRjDe0uRKcEx79xG854IfeH6tbdTQPOe
CLWHMKllGTTviZG5RUyfkzG89wwS78zbGJLI8p4EacmmyTUaK+8tQxnru7ol
uYv7lqHEnCvqYtniXymqu7k1Nayag/8A/9L4dQ==
               "]]}, "Charting`Private`Tag#1"], 
            Annotation[{
              Hue[0.9060679774997897, 0.6, 0.6], 
              Directive[
               PointSize[
                Rational[1, 90]], 
               AbsoluteThickness[2], 
               RGBColor[1, 0, 0]], 
              Line[CompressedData["
1:eJw1z39Qk3UcB/BnbCRMWMiFOGsiJMZpgO6xJL34fIcZpGiOkxxoh6kMPEHt
IoFdAQaBApcIDd1YRT8QJcvhD8hnY9/nQdYPHMr0kp/ijwgwGuEcuHCwzPv6
x/ve/73u/Q7esS8h1YOiKHic//taMJ3/UY8Hu4rKb+O3ceCZqDx7xseDLZLv
n6/7koOoQ5o/7wKPVfQ1CgOXc5BhsMyb+wHFVjBYGl3EQvRN97HKeDeulshG
++UYvlujnHGencbidyRlmR+2gLDBsitF7MKGZV8lhLUaYL8ffdmcP4X1krFj
99QMdB3QLH95yImzJ9V1NGKI9xBn3FK/JOtliDeBk8PtnUdWGonnwILuZLmM
MhHPjtOtXeafuzHxxvF257LiLCMLKsYdGaoZw1N9TecWKTiIK7G47qeO4pRv
v1e+2sjBc5s1v5mkI7h1a7f5CsvB7YXK6jL3ID76Fp1j/ZSDH23SnQrLHewf
NJynFnDgyHKnrJPexCgqIs0dy0KFSPPvH5dv4PTQ4veP/GKCsJPSqo9TO3Hd
7GLDjM0IBYXHkyJmLmE/nMBLUhiA7Y2gi82nse3dmLjoXQwUKATUD5knYKkO
uUITGbh9t8MnKr0VbDztwdJIA+jPaHsEr1wF58YBUXCTEZCJvj5C3YCcjRdf
XFdugpOLtK+9ndYPjw4UBW4LZ+HQWqqzV3kH/NK6T4WMs/BTDs0XaQfBkdzf
kZ3Lwd+Pb8s6huFEbWVsYQsHC29pdmdRo3D+Qql2RTMHm/07dPX0GAibVGUz
Sg7aQqj0zHPjIN7TUzJxjYVtRg1v1gY7rLUHeMd7sTCZSNfUDj0Akbrx1Der
TVDxj2XFqoIJmMRWSWyGEZYcVl65Ln4Iucb7VSoXQzwnVKcNcuVvMsSbArmX
rSQ3jwHnE+8RNA9cndNcZSDeNDgksq2Zq1sg7Innhkqhqv1gIIYdc6jzTUkU
CtGO7g3dw0LEgKWgcDEPLe6sz+lbwIGrQbNh0wMe+mzJ+qCuzzn4NVs5X8J6
IPkLxx37LnFQ/QY9fK+cj1TPt1vX1HPEE6C2dvHKLTEc8TyRtSZ8WKdjieeJ
3tvev6mmDBPvGRQkjtR761uINwtFfWLj6+0G4nkh7uLI+mY9QzxvZC6ld379
OkM8b7QgZXpvgIEhnhD9lR9/Ok9gJN5sFPzF7/6B5hbi+aB5u/VDz9Zi4vmi
uQm+eSF1T/f5Iv6Wo60xcU//ilCp/9ILAQ0c/AfBkfMI
               "]]}, "Charting`Private`Tag#2"], 
            Annotation[{
              Hue[0.1421359549995791, 0.6, 0.6], 
              Directive[
               PointSize[
                Rational[1, 90]], 
               AbsoluteThickness[2], 
               GrayLevel[0]], 
              Line[CompressedData["
1:eJw1zn9Q03Ucx/HvJnP8EpaaBwkdqHEgMXMTIjt9f1LA1PhhMmPo3RDbAs0k
ETXDk6BDUE8GhOMLeodcZ0Txw+93P74D5btylh4bMukoFBImAt4YI4EGMlzl
ffrjdc//HvcKzTzyoZxLEAT8u/96P1R8Jr+Pa6B3cvrOpuuBJ1FQLb5cg8Ul
W+kVoofYEvKJFTgG6ahtrDiPgU/bTQErcgkD84U2gDqog80DblXFB262/uKe
XYuDtPDtVsWLWWqBzbu57PutGjV4N5o+lgW62HKm4mjz5zTkCMSdt888Zxec
VdHt31Dw+3Fy/Zsjs2yrearLJaGw52RTZXtPDPxCYW+GNZY60irv0NibZkf3
+4cnBmuw94xt3JK1r7BQi71Jdi4gYz7yJx2canOve4OcYL37kx+KKAbeP2ty
/SW3sfPnIxKCNulheSp5t0M0xlbsaKstlOhhMERx6bx7mK1fa+3eM8dAs110
IM00xApPrui8+BYD08fcsh2iATbyYNc2iZ8OlH7k3OPOXnZD/qQ9g9ZAeIOo
8rS8m036LTcrIkUNBUXVUuGLW6xFOmytXU2D4YFQXHz7R/b0jehz6TkUFKR5
EE2Hr0E3P9eSJKdg0Gr2jc36Gew3BWllPBpaW2r6PKLvQb0x+1x5mBpQh7hn
jOgFz4EDqoZiDTSsqXkn+ZN+qLIbo8gnWiiJJ7ofKIYgZvuVvRMCBpiT4kV+
NcOQUG499OoIA+M/KGLeM48C3/f17PQUPYQ8IrOPETaQjHMcXyboIXWp+fJ3
4gnYFRj+MOkuA8ZVRNZhehKO15mljx7rYN8NksNPfAb+wX948Ju08LdEXFs3
MgXVfTKefbsGlA7Tho0FM3Dv66agFgcNa0sVXT2BTqAEqkrOIIW9WQDn1air
6RT2nkNjaW5MWREFsy+9efiM5rVnJtPYW4CoFNVmW6kawl96bhhvsmksDg1k
vkKotVICVSO3jzBOB8I/TQVFYRykvN/jj6QMuBrJxJQpDnJNcy//KtDDnROK
14INXGQgI47USfVwKU48+vTCInS0NX95WZQeex5od3PIumQlgz0eyjsUqQpT
6rDHQ7KajTO927TYW4xCl9Geq4fU2OOj6MH8HmUVjT1PtCk+dnx/A4U9L9R8
rb9wZSqFPS+0O6Oty9VCYc8bJa5693pHPY09H7Q0p8T0dFKNPV8UN0ZZMz7S
Ym8Jevt6sWXLlf//LUE+pxKMX5EM9vxQWfwtuXO9Hv4B1ff15Q==
               "]]}, "Charting`Private`Tag#3"], 
            Annotation[{
              Hue[0.37820393249936934`, 0.6, 0.6], 
              Directive[
               PointSize[
                Rational[1, 90]], 
               AbsoluteThickness[2], 
               RGBColor[0, 0, 1]], 
              Line[CompressedData["
1:eJw1z2tMU3cYBvBDKSCK3RiLGV4iSmVsOEipEEDcexRmhOEglZrWrKvrbGGJ
jG10YzEu1pApUMKqZOKpsrisG/T0dk5ZCKDyrwIJrgXRgswqQsELjksBEZBC
O2eOH948eb788rxbZMUCOQvDMHh5/+ftLfwTx++ybNLeDFIaaIUgocJqCWPZ
WmiqumeAhpRy4tEIBNgmyvSpMWIajl52vLOuBLMNS8QlkzUUfDjorz2b40cR
4emFX6VbQJeh8C1aV1Dtheb6MzwTrCYdR6SRy8jG3n4tX2KAr9/k2ztPLKGj
xg310s0kDHxP8LY/XkRv+OSnD3bqGW8BOZPHo+UFJOM9R1ERhwbaXQbGm0Pa
trX/dHWZGG8W3TJ84Ci/bWG8aZRWF+xsclJwrNWfsI2YQtxiduR7p2jYd9qx
PCMfR66NzizlJA1v5xM32hLHkLF6U99vfhqGoxTn1P6HKMeddJV9mQbzZOIX
IocbaYQP3JwYGuaUfml24iCK8YjyPLkUaDjEi1H7HUSm50tP/m6G2IbEmh/l
vWjkAHox9asRVGXnxfG+dlRVVzF0a4IEmyuef6rTiPqTK1pix/WgErExU9Gf
MGpvGsy9p4fhke6wlMLrgGfKtmqukUBZtHfZSTcha4BXaZUZAW/jO8ewO6D+
zOPdLTNDA1ebmltwH6Y3P/Wu8Cgo/wjrdSncEJf6R1gDh4bmH/iBHO1D+MWZ
MN9opGHCoEje3f0EuL4DnL+9NEQNEV8qsXHIOtbeWjxHQ/5b3Rfr+VOgC27K
EdTS0LEVKyxqnAb15xF5okkKPr1CBITsn4UjBQfDlasomBfyL1x6/AxCnHE7
UKgZNB7HjjTVc2jsmzdlRxjh/QpFjzNyAYiZjMhKNcl4i7Cn1e702fWMtwQJ
cFLfHEzC4ivPC7BrGzESZ2C8FZg/THLJWSPEvvL8IDk8s3DDawZZOPZXkxjD
11WVXqoupSD+gUNVFhOA19ddFfAyaVgmif15zwLwK9miPUoHDV2livWbbCzc
JbnIa2RZ4Vwm/8nTqkC8e42aHHLTjMfGhYc+sbOKaMYLwrNL+3dVWijGC8JT
uN9laY5bGC8YN3feHP34GxPjheBz/f/q1p8xMN4qvE27U3V+J8l4ofi3HrlA
d13PeKF4h3Dj3p/2koy3Gpd463qidAbGW4OLl7gb0spNjBeG9xWofxbUWBhv
LZ4r2DeW1PJ638seXdzQX/L6Xw5eFB/d8e4jGv4DNyX46Q==
               "]]}, "Charting`Private`Tag#4"]}}, <|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, 
             "PlotRange" -> {{-2.356194490192345, 3.9269908169872414`}, {0., 
              0.22}}, "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
             "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
             GoldenRatio^(-1), "DefaultStyle" -> {
               Directive[
                PointSize[
                 Rational[1, 90]], 
                AbsoluteThickness[2], 
                RGBColor[0, 0, 1]], 
               Directive[
                PointSize[
                 Rational[1, 90]], 
                AbsoluteThickness[2], 
                GrayLevel[0]], 
               Directive[
                PointSize[
                 Rational[1, 90]], 
                AbsoluteThickness[2], 
                RGBColor[1, 0, 0]], 
               Directive[
                PointSize[
                 Rational[1, 90]], 
                AbsoluteThickness[2], 
                RGBColor[0.6, 0.4, 0.2]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 Identity[
                  Part[#, 1]], 
                 Identity[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> ListLinePlot, "GroupHighlight" -> False|>|>]]& )[<|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{-2.356194490192345, 3.9269908169872414`}, {0., 
             0.22}}, "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
            "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
            GoldenRatio^(-1), "DefaultStyle" -> {
              Directive[
               PointSize[
                Rational[1, 90]], 
               AbsoluteThickness[2], 
               RGBColor[0, 0, 1]], 
              Directive[
               PointSize[
                Rational[1, 90]], 
               AbsoluteThickness[2], 
               GrayLevel[0]], 
              Directive[
               PointSize[
                Rational[1, 90]], 
               AbsoluteThickness[2], 
               RGBColor[1, 0, 0]], 
              Directive[
               PointSize[
                Rational[1, 90]], 
               AbsoluteThickness[2], 
               RGBColor[0.6, 0.4, 0.2]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ListLinePlot, "GroupHighlight" -> False|>|>],
        ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
         4.503599627370496*^15, -4.503599627370496*^15}}],
       Selectable->False]},
     Annotation[{{{}, {}, 
        Annotation[{
          Hue[0.67, 0.6, 0.6], 
          Directive[
           PointSize[
            Rational[1, 90]], 
           AbsoluteThickness[2], 
           RGBColor[0.6, 0.4, 0.2]], 
          Line[CompressedData["
1:eJw1z3FQk3UcBvB3MMStuZRKwUKkW2DWzdwQkC6+P0+64yYCIRhyXqvRXqXw
0ODQ42ju0kQOu0hy9M64lRIiiMJACCJ+s/d9t9ccNMWjw5g4IkBJQoZtwmSZ
9/LHc89/n3ueSE1BhjaAIAh4kv/7RqTycOlggGVIXDOcfpmDoCzSfEkSYJlp
ZeLayjmIP079NQICS/Mn7SmvijjI/8keurKQsEgPiaouv2mDRKe/+mSKH2+J
ik4oUlihdiu54DU/xt58rkwnYUHcYP9QHebDa0yxlqo5GvYvV15jD8/h1LEb
lu8TaPi9mNr4+pgXXziRPKIJpHnPgwcjVa5ykua9hxgrUlSeJIb3ZrG45fyk
TcPy3gxuyn3Xbjhq5b1pLN+xOX9YZ4OSLv+GV6gp/EdrqlkWx0Fymd33QDuJ
I6K/1OWZOHg+k7rao5jAmgNpEadaOLizljRU+EfxBlmrsSOfg4v3FbnZdhf+
+HqJsPKmDWaL/GqVwokbr1jO5ritUCmlHv15bQDXmKRu7GRhXb2i6lOtA6d9
dNfp6GBAf+SbXfIFGleYg5tjO2iw3JIrj7EXsLBeD7WradBnC4mmfXWQpD7l
GV9Ow52RXkn83l+Abgx9MbqGhuZLxkHhpt/gTLp88OevGUA9yv4JYgBihOdp
VScL9TLj5rQ9Q2DbHSh6q98Kx98mHLdIF9yjjqbv6LbBj4eUgVLjKKw0HOtE
73HwdyMZu6V3HFjTktGeJg7WDlN5RcQkJBeedGjrOMgM6f32nHIKdi7I4gzJ
HDAvE3v3tU7DFLg6Gigb7O6mBMHbZ2BcvurJbCv8m6U8/d2YG7xXN31VVsZC
5T/2mAT9Qyg5uOJeIsnA+nKyrz/MA/49xsKSUpr3vKD9rDOiNJjmvTng3vm8
uOI1GrxPvXnoG8oMlThp3nsMhlVROaoJBtY99fxQfP/BRavUCpoVRFv7LgK9
cAA+qAm3gfy2XX8kSoCeiynVnXXbwNdAbU93C9DSgv2ESscBd5BcHW4JQO/P
+67XtnFgSFKO3z0RiCZm4719VRzvCdGZZz1SXTjHe0Goq3oA3c5e9ILQDy8J
HjVkWXlvCbJrmgt8b7C8F4ymKxxydRjDe0uRKcEx79xG854IfeH6tbdTQPOe
CLWHMKllGTTviZG5RUyfkzG89wwS78zbGJLI8p4EacmmyTUaK+8tQxnru7ol
uYv7lqHEnCvqYtniXymqu7k1Nayag/8A/9L4dQ==
           "]]}, "Charting`Private`Tag#1"], 
        Annotation[{
          Hue[0.9060679774997897, 0.6, 0.6], 
          Directive[
           PointSize[
            Rational[1, 90]], 
           AbsoluteThickness[2], 
           RGBColor[1, 0, 0]], 
          Line[CompressedData["
1:eJw1z39Qk3UcB/BnbCRMWMiFOGsiJMZpgO6xJL34fIcZpGiOkxxoh6kMPEHt
IoFdAQaBApcIDd1YRT8QJcvhD8hnY9/nQdYPHMr0kp/ijwgwGuEcuHCwzPv6
x/ve/73u/Q7esS8h1YOiKHic//taMJ3/UY8Hu4rKb+O3ceCZqDx7xseDLZLv
n6/7koOoQ5o/7wKPVfQ1CgOXc5BhsMyb+wHFVjBYGl3EQvRN97HKeDeulshG
++UYvlujnHGencbidyRlmR+2gLDBsitF7MKGZV8lhLUaYL8ffdmcP4X1krFj
99QMdB3QLH95yImzJ9V1NGKI9xBn3FK/JOtliDeBk8PtnUdWGonnwILuZLmM
MhHPjtOtXeafuzHxxvF257LiLCMLKsYdGaoZw1N9TecWKTiIK7G47qeO4pRv
v1e+2sjBc5s1v5mkI7h1a7f5CsvB7YXK6jL3ID76Fp1j/ZSDH23SnQrLHewf
NJynFnDgyHKnrJPexCgqIs0dy0KFSPPvH5dv4PTQ4veP/GKCsJPSqo9TO3Hd
7GLDjM0IBYXHkyJmLmE/nMBLUhiA7Y2gi82nse3dmLjoXQwUKATUD5knYKkO
uUITGbh9t8MnKr0VbDztwdJIA+jPaHsEr1wF58YBUXCTEZCJvj5C3YCcjRdf
XFdugpOLtK+9ndYPjw4UBW4LZ+HQWqqzV3kH/NK6T4WMs/BTDs0XaQfBkdzf
kZ3Lwd+Pb8s6huFEbWVsYQsHC29pdmdRo3D+Qql2RTMHm/07dPX0GAibVGUz
Sg7aQqj0zHPjIN7TUzJxjYVtRg1v1gY7rLUHeMd7sTCZSNfUDj0Akbrx1Der
TVDxj2XFqoIJmMRWSWyGEZYcVl65Ln4Iucb7VSoXQzwnVKcNcuVvMsSbArmX
rSQ3jwHnE+8RNA9cndNcZSDeNDgksq2Zq1sg7Innhkqhqv1gIIYdc6jzTUkU
CtGO7g3dw0LEgKWgcDEPLe6sz+lbwIGrQbNh0wMe+mzJ+qCuzzn4NVs5X8J6
IPkLxx37LnFQ/QY9fK+cj1TPt1vX1HPEE6C2dvHKLTEc8TyRtSZ8WKdjieeJ
3tvev6mmDBPvGRQkjtR761uINwtFfWLj6+0G4nkh7uLI+mY9QzxvZC6ld379
OkM8b7QgZXpvgIEhnhD9lR9/Ok9gJN5sFPzF7/6B5hbi+aB5u/VDz9Zi4vmi
uQm+eSF1T/f5Iv6Wo60xcU//ilCp/9ILAQ0c/AfBkfMI
           "]]}, "Charting`Private`Tag#2"], 
        Annotation[{
          Hue[0.1421359549995791, 0.6, 0.6], 
          Directive[
           PointSize[
            Rational[1, 90]], 
           AbsoluteThickness[2], 
           GrayLevel[0]], 
          Line[CompressedData["
1:eJw1zn9Q03Ucx/HvJnP8EpaaBwkdqHEgMXMTIjt9f1LA1PhhMmPo3RDbAs0k
ETXDk6BDUE8GhOMLeodcZ0Txw+93P74D5btylh4bMukoFBImAt4YI4EGMlzl
ffrjdc//HvcKzTzyoZxLEAT8u/96P1R8Jr+Pa6B3cvrOpuuBJ1FQLb5cg8Ul
W+kVoofYEvKJFTgG6ahtrDiPgU/bTQErcgkD84U2gDqog80DblXFB262/uKe
XYuDtPDtVsWLWWqBzbu57PutGjV4N5o+lgW62HKm4mjz5zTkCMSdt888Zxec
VdHt31Dw+3Fy/Zsjs2yrearLJaGw52RTZXtPDPxCYW+GNZY60irv0NibZkf3
+4cnBmuw94xt3JK1r7BQi71Jdi4gYz7yJx2canOve4OcYL37kx+KKAbeP2ty
/SW3sfPnIxKCNulheSp5t0M0xlbsaKstlOhhMERx6bx7mK1fa+3eM8dAs110
IM00xApPrui8+BYD08fcsh2iATbyYNc2iZ8OlH7k3OPOXnZD/qQ9g9ZAeIOo
8rS8m036LTcrIkUNBUXVUuGLW6xFOmytXU2D4YFQXHz7R/b0jehz6TkUFKR5
EE2Hr0E3P9eSJKdg0Gr2jc36Gew3BWllPBpaW2r6PKLvQb0x+1x5mBpQh7hn
jOgFz4EDqoZiDTSsqXkn+ZN+qLIbo8gnWiiJJ7ofKIYgZvuVvRMCBpiT4kV+
NcOQUG499OoIA+M/KGLeM48C3/f17PQUPYQ8IrOPETaQjHMcXyboIXWp+fJ3
4gnYFRj+MOkuA8ZVRNZhehKO15mljx7rYN8NksNPfAb+wX948Ju08LdEXFs3
MgXVfTKefbsGlA7Tho0FM3Dv66agFgcNa0sVXT2BTqAEqkrOIIW9WQDn1air
6RT2nkNjaW5MWREFsy+9efiM5rVnJtPYW4CoFNVmW6kawl96bhhvsmksDg1k
vkKotVICVSO3jzBOB8I/TQVFYRykvN/jj6QMuBrJxJQpDnJNcy//KtDDnROK
14INXGQgI47USfVwKU48+vTCInS0NX95WZQeex5od3PIumQlgz0eyjsUqQpT
6rDHQ7KajTO927TYW4xCl9Geq4fU2OOj6MH8HmUVjT1PtCk+dnx/A4U9L9R8
rb9wZSqFPS+0O6Oty9VCYc8bJa5693pHPY09H7Q0p8T0dFKNPV8UN0ZZMz7S
Ym8Jevt6sWXLlf//LUE+pxKMX5EM9vxQWfwtuXO9Hv4B1ff15Q==
           "]]}, "Charting`Private`Tag#3"], 
        Annotation[{
          Hue[0.37820393249936934`, 0.6, 0.6], 
          Directive[
           PointSize[
            Rational[1, 90]], 
           AbsoluteThickness[2], 
           RGBColor[0, 0, 1]], 
          Line[CompressedData["
1:eJw1z2tMU3cYBvBDKSCK3RiLGV4iSmVsOEipEEDcexRmhOEglZrWrKvrbGGJ
jG10YzEu1pApUMKqZOKpsrisG/T0dk5ZCKDyrwIJrgXRgswqQsELjksBEZBC
O2eOH948eb788rxbZMUCOQvDMHh5/+ftLfwTx++ybNLeDFIaaIUgocJqCWPZ
WmiqumeAhpRy4tEIBNgmyvSpMWIajl52vLOuBLMNS8QlkzUUfDjorz2b40cR
4emFX6VbQJeh8C1aV1Dtheb6MzwTrCYdR6SRy8jG3n4tX2KAr9/k2ztPLKGj
xg310s0kDHxP8LY/XkRv+OSnD3bqGW8BOZPHo+UFJOM9R1ERhwbaXQbGm0Pa
trX/dHWZGG8W3TJ84Ci/bWG8aZRWF+xsclJwrNWfsI2YQtxiduR7p2jYd9qx
PCMfR66NzizlJA1v5xM32hLHkLF6U99vfhqGoxTn1P6HKMeddJV9mQbzZOIX
IocbaYQP3JwYGuaUfml24iCK8YjyPLkUaDjEi1H7HUSm50tP/m6G2IbEmh/l
vWjkAHox9asRVGXnxfG+dlRVVzF0a4IEmyuef6rTiPqTK1pix/WgErExU9Gf
MGpvGsy9p4fhke6wlMLrgGfKtmqukUBZtHfZSTcha4BXaZUZAW/jO8ewO6D+
zOPdLTNDA1ebmltwH6Y3P/Wu8Cgo/wjrdSncEJf6R1gDh4bmH/iBHO1D+MWZ
MN9opGHCoEje3f0EuL4DnL+9NEQNEV8qsXHIOtbeWjxHQ/5b3Rfr+VOgC27K
EdTS0LEVKyxqnAb15xF5okkKPr1CBITsn4UjBQfDlasomBfyL1x6/AxCnHE7
UKgZNB7HjjTVc2jsmzdlRxjh/QpFjzNyAYiZjMhKNcl4i7Cn1e702fWMtwQJ
cFLfHEzC4ivPC7BrGzESZ2C8FZg/THLJWSPEvvL8IDk8s3DDawZZOPZXkxjD
11WVXqoupSD+gUNVFhOA19ddFfAyaVgmif15zwLwK9miPUoHDV2livWbbCzc
JbnIa2RZ4Vwm/8nTqkC8e42aHHLTjMfGhYc+sbOKaMYLwrNL+3dVWijGC8JT
uN9laY5bGC8YN3feHP34GxPjheBz/f/q1p8xMN4qvE27U3V+J8l4ofi3HrlA
d13PeKF4h3Dj3p/2koy3Gpd463qidAbGW4OLl7gb0spNjBeG9xWofxbUWBhv
LZ4r2DeW1PJ638seXdzQX/L6Xw5eFB/d8e4jGv4DNyX46Q==
           "]]}, "Charting`Private`Tag#4"]}}, <|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
       "LayoutOptions" -> <|
        "PanelPlotLayout" -> <||>, 
         "PlotRange" -> {{-2.356194490192345, 3.9269908169872414`}, {0., 
          0.22}}, "Frame" -> {{False, False}, {False, False}}, 
         "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
         "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
         GoldenRatio^(-1), "DefaultStyle" -> {
           Directive[
            PointSize[
             Rational[1, 90]], 
            AbsoluteThickness[2], 
            RGBColor[0, 0, 1]], 
           Directive[
            PointSize[
             Rational[1, 90]], 
            AbsoluteThickness[2], 
            GrayLevel[0]], 
           Directive[
            PointSize[
             Rational[1, 90]], 
            AbsoluteThickness[2], 
            RGBColor[1, 0, 0]], 
           Directive[
            PointSize[
             Rational[1, 90]], 
            AbsoluteThickness[2], 
            RGBColor[0.6, 0.4, 0.2]]}, 
         "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
             Identity[
              Part[#, 1]], 
             Identity[
              Part[#, 2]]}& ), 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         ListLinePlot, "GroupHighlight" -> False|>|>, 
      "DynamicHighlight"]], {{}, {}}}, 
   InterpretationBox[{
     TagBox[{{{}, {}, 
        TagBox[
         {RGBColor[0.6, 0.4, 0.2], Thickness[0.006], Opacity[1.], 
          Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7eXJ5/xbUfIAV/L/QAmpQ/bpx29/2LBYAs5vcV05
L00VwS+88ktosrA4nH8qVurFE2ExOP/vvlUbrCRF4fzHmz5ODOQUgfPNFrJd
6eUWhvNtlC7pdf8QhPNlqvlqe14JwPkX5hhGpN3lh/PPZ2x+brqbF85fpnnR
ImAvN5xvMOtCQdFJTjhf0cD2lthqdjj/1S5XVraNrHC+dPbuxPIeZjj/3ymh
pR8KGeH8YnuekMzv//bD+DuMzx74uvUXnL9e8NgG8b3f4Pxiq5nMdvmf4Hyr
1niPF1lv4Pz3GX/66zuewPnNR2Zb2f+4Dudf221zZBXzATg/Xsftb8jEffYw
/kOPiNC8eTfg/C/r7ddLWD+B828tlcv7eOENnF+dt9sjdP4nOD9igX74nN5v
cH5a+0mm+xd+wfmHW7S1e07/g/PjBJ8eEolkdIDxP1sdt3tYxgznr8/n/ZlU
wArns9Q/a0yawg7nN85U9hSfwgnne7PUax7p5Ibz13nm3ni3khfOt5i1/+i5
pfwI+aRLDmLPBOD8NIUQbccvgnD+psfsW90+CMH5XiKsat2MInB+mZeJ2SoG
UTj/5IpPQUd/IfgZJb/C5LnE4fzZria/gtkl4Pwi94Xzlk9B8KH5Bc4HAHaa
Xm0=
           "]]},
         Annotation[#, "Charting`Private`Tag#1"]& ], 
        TagBox[
         {RGBColor[1, 0, 0], Thickness[0.006], Opacity[1.], 
          Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7eXJ5/xbUfLArJkgsNM+/fjtDxsWS8D5La4r56Wp
IviFV34JTRYWh/NPxUq9eCIsBuf/3bdqg5WkKJz/eNPHiYGcInC+2UK2K73c
wnC+jdIlve4fgnC+TDVfbc8rATj/whzDiLS7/HD++YzNz01388L5yzQvWgTs
5YbzDWZdKCg6yQnnKxrY3hJbzQ7nv9rlysq2kRXOl87enVjewwzn/zsltPRD
ISOcX2zPE5L5/d9+GH+H8dkDX7f+gvPXCx7bIL73G5xfbDWT2S7/E5xv1Rrv
8SLrDZz/PuNPf33HEzi/+chsK/sf1+H8a7ttjqxiPgDnx+u4/Q2ZuM8exn/o
ERGaN+8GnP9lvf16CesncP6tpXJ5Hy+8gfOr83Z7hM7/BOdHLNAPn9P7Dc5P
az/JdP/CLzj/cIu2ds/pf3B+nODTQyKRjA4w/mer43YPy5jh/PX5vD+TCljh
fJb6Z41JU9jh/MaZyp7iUzjhfG+Wes0jndxw/jrP3BvvVvLC+Raz9h89t5Qf
IZ90yUHsmQCcn6YQou34RRDO3/SYfavbByE430uEVa2bUQTOL/MyMVvFIArn
n1zxKejoLwQ/o+RXmDyXOJw/29XkVzC7BJxf5L5w3vIpCD40v8D5AI3Wsrk=

           "]]},
         Annotation[#, "Charting`Private`Tag#2"]& ], 
        TagBox[
         {GrayLevel[0], Thickness[0.006], Opacity[1.], 
          Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7eXJ5/xbUfIAV/L/QAmpTfbpx29/2LBYAs5vcV05
L00VwS+88ktosrA4nH8qVurFE2ExOP/vvlUbrCRF4fzHmz5ODOQUgfPNFrJd
6eUWhvNtlC7pdf8QhPNlqvlqe14JwPkX5hhGpN3lh/PPZ2x+brqbF85fpnnR
ImAvN5xvMOtCQdFJTjhf0cD2lthqdjj/1S5XVraNrHC+dPbuxPIeZjj/3ymh
pR8KGeH8YnuekMzv//bD+DuMzx74uvUXnL9e8NgG8b3f4Pxiq5nMdvmf4Hyr
1niPF1lv4Pz3GX/66zuewPnNR2Zb2f+4Dudf221zZBXzATg/Xsftb8jEffYw
/kOPiNC8eTfg/C/r7ddLWD+B828tlcv7eOENnF+dt9sjdP4nOD9igX74nN5v
cH5a+0mm+xd+wfmHW7S1e07/g/PjBJ8eEolkdIDxP1sdt3tYxgznr8/n/ZlU
wArns9Q/a0yawg7nN85U9hSfwgnne7PUax7p5Ibz13nm3ni3khfOt5i1/+i5
pfwI+aRLDmLPBOD8NIUQbccvgnD+psfsW90+CMH5XiKsat2MInB+mZeJ2SoG
UTj/5IpPQUd/IfgZJb/C5LnE4fzZria/gtkl4Pwi94Xzlk9B8KH5Bc4HAEHP
Wy0=
           "]]},
         Annotation[#, "Charting`Private`Tag#3"]& ], 
        TagBox[
         {RGBColor[0, 0, 1], Thickness[0.006], Opacity[1.], 
          Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7eXJ5/xbUfLArJkgsNI+/fjtDxsWS8D5La4r56Wp
IviFV34JTRYWh/NPxUq9eCIsBuf/3bdqg5WkKJz/eNPHiYGcInC+2UK2K73c
wnC+jdIlve4fgnC+TDVfbc8rATj/whzDiLS7/HD++YzNz01388L5yzQvWgTs
5YbzDWZdKCg6yQnnKxrY3hJbzQ7nv9rlysq2kRXOl87enVjewwzn/zsltPRD
ISOcX2zPE5L5/d9+GH+H8dkDX7f+gvPXCx7bIL73G5xfbDWT2S7/E5xv1Rrv
8SLrDZz/PuNPf33HEzi/+chsK/sf1+H8a7ttjqxiPgDnx+u4/Q2ZuM8exn/o
ERGaN+8GnP9lvf16CesncP6tpXJ5Hy+8gfOr83Z7hM7/BOdHLNAPn9P7Dc5P
az/JdP/CLzj/cIu2ds/pf3B+nODTQyKRjA4w/mer43YPy5jh/PX5vD+TCljh
fJb6Z41JU9jh/MaZyp7iUzjhfG+Wes0jndxw/jrP3BvvVvLC+Raz9h89t5Qf
IZ90yUHsmQCcn6YQou34RRDO3/SYfavbByE430uEVa2bUQTOL/MyMVvFIArn
n1zxKejoLwQ/o+RXmDyXOJw/29XkVzC7BJxf5L5w3vIpCD40v8D5AFkLr3k=

           "]]},
         Annotation[#, "Charting`Private`Tag#4"]& ]}, {}},
      {"WolframDynamicHighlight", <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
     StyleBox[
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
            Annotation[{
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               RGBColor[0.6, 0.4, 0.2], 
               Dashing[{Small, Small}], 
               Thickness[0.006]], 
              Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7eXJ5/xbUfIAV/L/QAmpQ/bpx29/2LBYAs5vcV05
L00VwS+88ktosrA4nH8qVurFE2ExOP/vvlUbrCRF4fzHmz5ODOQUgfPNFrJd
6eUWhvNtlC7pdf8QhPNlqvlqe14JwPkX5hhGpN3lh/PPZ2x+brqbF85fpnnR
ImAvN5xvMOtCQdFJTjhf0cD2lthqdjj/1S5XVraNrHC+dPbuxPIeZjj/3ymh
pR8KGeH8YnuekMzv//bD+DuMzx74uvUXnL9e8NgG8b3f4Pxiq5nMdvmf4Hyr
1niPF1lv4Pz3GX/66zuewPnNR2Zb2f+4Dudf221zZBXzATg/Xsftb8jEffYw
/kOPiNC8eTfg/C/r7ddLWD+B828tlcv7eOENnF+dt9sjdP4nOD9igX74nN5v
cH5a+0mm+xd+wfmHW7S1e07/g/PjBJ8eEolkdIDxP1sdt3tYxgznr8/n/ZlU
wArns9Q/a0yawg7nN85U9hSfwgnne7PUax7p5Ibz13nm3ni3khfOt5i1/+i5
pfwI+aRLDmLPBOD8NIUQbccvgnD+psfsW90+CMH5XiKsat2MInB+mZeJ2SoG
UTj/5IpPQUd/IfgZJb/C5LnE4fzZria/gtkl4Pwi94Xzlk9B8KH5Bc4HAHaa
Xm0=
               "]]}, "Charting`Private`Tag#1"], 
            Annotation[{
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               RGBColor[1, 0, 0], 
               Dashing[{Small, Small}], 
               Thickness[0.006]], 
              Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7eXJ5/xbUfLArJkgsNM+/fjtDxsWS8D5La4r56Wp
IviFV34JTRYWh/NPxUq9eCIsBuf/3bdqg5WkKJz/eNPHiYGcInC+2UK2K73c
wnC+jdIlve4fgnC+TDVfbc8rATj/whzDiLS7/HD++YzNz01388L5yzQvWgTs
5YbzDWZdKCg6yQnnKxrY3hJbzQ7nv9rlysq2kRXOl87enVjewwzn/zsltPRD
ISOcX2zPE5L5/d9+GH+H8dkDX7f+gvPXCx7bIL73G5xfbDWT2S7/E5xv1Rrv
8SLrDZz/PuNPf33HEzi/+chsK/sf1+H8a7ttjqxiPgDnx+u4/Q2ZuM8exn/o
ERGaN+8GnP9lvf16CesncP6tpXJ5Hy+8gfOr83Z7hM7/BOdHLNAPn9P7Dc5P
az/JdP/CLzj/cIu2ds/pf3B+nODTQyKRjA4w/mer43YPy5jh/PX5vD+TCljh
fJb6Z41JU9jh/MaZyp7iUzjhfG+Wes0jndxw/jrP3BvvVvLC+Raz9h89t5Qf
IZ90yUHsmQCcn6YQou34RRDO3/SYfavbByE430uEVa2bUQTOL/MyMVvFIArn
n1zxKejoLwQ/o+RXmDyXOJw/29XkVzC7BJxf5L5w3vIpCD40v8D5AI3Wsrk=

               "]]}, "Charting`Private`Tag#2"], 
            Annotation[{
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               GrayLevel[0], 
               Dashing[{Small, Small}], 
               Thickness[0.006]], 
              Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7eXJ5/xbUfIAV/L/QAmpTfbpx29/2LBYAs5vcV05
L00VwS+88ktosrA4nH8qVurFE2ExOP/vvlUbrCRF4fzHmz5ODOQUgfPNFrJd
6eUWhvNtlC7pdf8QhPNlqvlqe14JwPkX5hhGpN3lh/PPZ2x+brqbF85fpnnR
ImAvN5xvMOtCQdFJTjhf0cD2lthqdjj/1S5XVraNrHC+dPbuxPIeZjj/3ymh
pR8KGeH8YnuekMzv//bD+DuMzx74uvUXnL9e8NgG8b3f4Pxiq5nMdvmf4Hyr
1niPF1lv4Pz3GX/66zuewPnNR2Zb2f+4Dudf221zZBXzATg/Xsftb8jEffYw
/kOPiNC8eTfg/C/r7ddLWD+B828tlcv7eOENnF+dt9sjdP4nOD9igX74nN5v
cH5a+0mm+xd+wfmHW7S1e07/g/PjBJ8eEolkdIDxP1sdt3tYxgznr8/n/ZlU
wArns9Q/a0yawg7nN85U9hSfwgnne7PUax7p5Ibz13nm3ni3khfOt5i1/+i5
pfwI+aRLDmLPBOD8NIUQbccvgnD+psfsW90+CMH5XiKsat2MInB+mZeJ2SoG
UTj/5IpPQUd/IfgZJb/C5LnE4fzZria/gtkl4Pwi94Xzlk9B8KH5Bc4HAEHP
Wy0=
               "]]}, "Charting`Private`Tag#3"], 
            Annotation[{
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               RGBColor[0, 0, 1], 
               Dashing[{Small, Small}], 
               Thickness[0.006]], 
              Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7eXJ5/xbUfLArJkgsNI+/fjtDxsWS8D5La4r56Wp
IviFV34JTRYWh/NPxUq9eCIsBuf/3bdqg5WkKJz/eNPHiYGcInC+2UK2K73c
wnC+jdIlve4fgnC+TDVfbc8rATj/whzDiLS7/HD++YzNz01388L5yzQvWgTs
5YbzDWZdKCg6yQnnKxrY3hJbzQ7nv9rlysq2kRXOl87enVjewwzn/zsltPRD
ISOcX2zPE5L5/d9+GH+H8dkDX7f+gvPXCx7bIL73G5xfbDWT2S7/E5xv1Rrv
8SLrDZz/PuNPf33HEzi/+chsK/sf1+H8a7ttjqxiPgDnx+u4/Q2ZuM8exn/o
ERGaN+8GnP9lvf16CesncP6tpXJ5Hy+8gfOr83Z7hM7/BOdHLNAPn9P7Dc5P
az/JdP/CLzj/cIu2ds/pf3B+nODTQyKRjA4w/mer43YPy5jh/PX5vD+TCljh
fJb6Z41JU9jh/MaZyp7iUzjhfG+Wes0jndxw/jrP3BvvVvLC+Raz9h89t5Qf
IZ90yUHsmQCcn6YQou34RRDO3/SYfavbByE430uEVa2bUQTOL/MyMVvFIArn
n1zxKejoLwQ/o+RXmDyXOJw/29XkVzC7BJxf5L5w3vIpCD40v8D5AFkLr3k=

               "]]}, "Charting`Private`Tag#4"]}}, {}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{(-2) Pi, 2 Pi}, {0.05, 0.1414213562373095}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0.050000000000000114`}, 
            "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
            "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
            "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               RGBColor[0, 0, 1], 
               Dashing[{Small, Small}], 
               Thickness[0.006]], 
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               GrayLevel[0], 
               Dashing[{Small, Small}], 
               Thickness[0.006]], 
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               RGBColor[1, 0, 0], 
               Dashing[{Small, Small}], 
               Thickness[0.006]], 
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               RGBColor[0.6, 0.4, 0.2], 
               Dashing[{Small, Small}], 
               Thickness[0.006]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            Plot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{(-2) Pi, 2 Pi}, {0.05, 0.1414213562373095}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 0.050000000000000114`}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[0, 0, 1], 
              Dashing[{Small, Small}], 
              Thickness[0.006]], 
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              GrayLevel[0], 
              Dashing[{Small, Small}], 
              Thickness[0.006]], 
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[1, 0, 0], 
              Dashing[{Small, Small}], 
              Thickness[0.006]], 
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[0.6, 0.4, 0.2], 
              Dashing[{Small, Small}], 
              Thickness[0.006]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Identity[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}],
      Selectable->False]},
    Annotation[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[2], 
           RGBColor[0.6, 0.4, 0.2], 
           Dashing[{Small, Small}], 
           Thickness[0.006]], 
          Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7eXJ5/xbUfIAV/L/QAmpQ/bpx29/2LBYAs5vcV05
L00VwS+88ktosrA4nH8qVurFE2ExOP/vvlUbrCRF4fzHmz5ODOQUgfPNFrJd
6eUWhvNtlC7pdf8QhPNlqvlqe14JwPkX5hhGpN3lh/PPZ2x+brqbF85fpnnR
ImAvN5xvMOtCQdFJTjhf0cD2lthqdjj/1S5XVraNrHC+dPbuxPIeZjj/3ymh
pR8KGeH8YnuekMzv//bD+DuMzx74uvUXnL9e8NgG8b3f4Pxiq5nMdvmf4Hyr
1niPF1lv4Pz3GX/66zuewPnNR2Zb2f+4Dudf221zZBXzATg/Xsftb8jEffYw
/kOPiNC8eTfg/C/r7ddLWD+B828tlcv7eOENnF+dt9sjdP4nOD9igX74nN5v
cH5a+0mm+xd+wfmHW7S1e07/g/PjBJ8eEolkdIDxP1sdt3tYxgznr8/n/ZlU
wArns9Q/a0yawg7nN85U9hSfwgnne7PUax7p5Ibz13nm3ni3khfOt5i1/+i5
pfwI+aRLDmLPBOD8NIUQbccvgnD+psfsW90+CMH5XiKsat2MInB+mZeJ2SoG
UTj/5IpPQUd/IfgZJb/C5LnE4fzZria/gtkl4Pwi94Xzlk9B8KH5Bc4HAHaa
Xm0=
           "]]}, "Charting`Private`Tag#1"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[2], 
           RGBColor[1, 0, 0], 
           Dashing[{Small, Small}], 
           Thickness[0.006]], 
          Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7eXJ5/xbUfLArJkgsNM+/fjtDxsWS8D5La4r56Wp
IviFV34JTRYWh/NPxUq9eCIsBuf/3bdqg5WkKJz/eNPHiYGcInC+2UK2K73c
wnC+jdIlve4fgnC+TDVfbc8rATj/whzDiLS7/HD++YzNz01388L5yzQvWgTs
5YbzDWZdKCg6yQnnKxrY3hJbzQ7nv9rlysq2kRXOl87enVjewwzn/zsltPRD
ISOcX2zPE5L5/d9+GH+H8dkDX7f+gvPXCx7bIL73G5xfbDWT2S7/E5xv1Rrv
8SLrDZz/PuNPf33HEzi/+chsK/sf1+H8a7ttjqxiPgDnx+u4/Q2ZuM8exn/o
ERGaN+8GnP9lvf16CesncP6tpXJ5Hy+8gfOr83Z7hM7/BOdHLNAPn9P7Dc5P
az/JdP/CLzj/cIu2ds/pf3B+nODTQyKRjA4w/mer43YPy5jh/PX5vD+TCljh
fJb6Z41JU9jh/MaZyp7iUzjhfG+Wes0jndxw/jrP3BvvVvLC+Raz9h89t5Qf
IZ90yUHsmQCcn6YQou34RRDO3/SYfavbByE430uEVa2bUQTOL/MyMVvFIArn
n1zxKejoLwQ/o+RXmDyXOJw/29XkVzC7BJxf5L5w3vIpCD40v8D5AI3Wsrk=

           "]]}, "Charting`Private`Tag#2"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[2], 
           GrayLevel[0], 
           Dashing[{Small, Small}], 
           Thickness[0.006]], 
          Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7eXJ5/xbUfIAV/L/QAmpTfbpx29/2LBYAs5vcV05
L00VwS+88ktosrA4nH8qVurFE2ExOP/vvlUbrCRF4fzHmz5ODOQUgfPNFrJd
6eUWhvNtlC7pdf8QhPNlqvlqe14JwPkX5hhGpN3lh/PPZ2x+brqbF85fpnnR
ImAvN5xvMOtCQdFJTjhf0cD2lthqdjj/1S5XVraNrHC+dPbuxPIeZjj/3ymh
pR8KGeH8YnuekMzv//bD+DuMzx74uvUXnL9e8NgG8b3f4Pxiq5nMdvmf4Hyr
1niPF1lv4Pz3GX/66zuewPnNR2Zb2f+4Dudf221zZBXzATg/Xsftb8jEffYw
/kOPiNC8eTfg/C/r7ddLWD+B828tlcv7eOENnF+dt9sjdP4nOD9igX74nN5v
cH5a+0mm+xd+wfmHW7S1e07/g/PjBJ8eEolkdIDxP1sdt3tYxgznr8/n/ZlU
wArns9Q/a0yawg7nN85U9hSfwgnne7PUax7p5Ibz13nm3ni3khfOt5i1/+i5
pfwI+aRLDmLPBOD8NIUQbccvgnD+psfsW90+CMH5XiKsat2MInB+mZeJ2SoG
UTj/5IpPQUd/IfgZJb/C5LnE4fzZria/gtkl4Pwi94Xzlk9B8KH5Bc4HAEHP
Wy0=
           "]]}, "Charting`Private`Tag#3"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[2], 
           RGBColor[0, 0, 1], 
           Dashing[{Small, Small}], 
           Thickness[0.006]], 
          Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7eXJ5/xbUfLArJkgsNI+/fjtDxsWS8D5La4r56Wp
IviFV34JTRYWh/NPxUq9eCIsBuf/3bdqg5WkKJz/eNPHiYGcInC+2UK2K73c
wnC+jdIlve4fgnC+TDVfbc8rATj/whzDiLS7/HD++YzNz01388L5yzQvWgTs
5YbzDWZdKCg6yQnnKxrY3hJbzQ7nv9rlysq2kRXOl87enVjewwzn/zsltPRD
ISOcX2zPE5L5/d9+GH+H8dkDX7f+gvPXCx7bIL73G5xfbDWT2S7/E5xv1Rrv
8SLrDZz/PuNPf33HEzi/+chsK/sf1+H8a7ttjqxiPgDnx+u4/Q2ZuM8exn/o
ERGaN+8GnP9lvf16CesncP6tpXJ5Hy+8gfOr83Z7hM7/BOdHLNAPn9P7Dc5P
az/JdP/CLzj/cIu2ds/pf3B+nODTQyKRjA4w/mer43YPy5jh/PX5vD+TCljh
fJb6Z41JU9jh/MaZyp7iUzjhfG+Wes0jndxw/jrP3BvvVvLC+Raz9h89t5Qf
IZ90yUHsmQCcn6YQou34RRDO3/SYfavbByE430uEVa2bUQTOL/MyMVvFIArn
n1zxKejoLwQ/o+RXmDyXOJw/29XkVzC7BJxf5L5w3vIpCD40v8D5AFkLr3k=

           "]]}, "Charting`Private`Tag#4"]}}, {}}, <|
     "HighlightElements" -> <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
      "LayoutOptions" -> <|
       "PanelPlotLayout" -> <||>, 
        "PlotRange" -> {{(-2) Pi, 2 Pi}, {0.05, 0.1414213562373095}}, 
        "Frame" -> {{False, False}, {False, False}}, 
        "AxesOrigin" -> {0, 0.050000000000000114`}, 
        "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
        "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
          Directive[
           Opacity[1.], 
           AbsoluteThickness[2], 
           RGBColor[0, 0, 1], 
           Dashing[{Small, Small}], 
           Thickness[0.006]], 
          Directive[
           Opacity[1.], 
           AbsoluteThickness[2], 
           GrayLevel[0], 
           Dashing[{Small, Small}], 
           Thickness[0.006]], 
          Directive[
           Opacity[1.], 
           AbsoluteThickness[2], 
           RGBColor[1, 0, 0], 
           Dashing[{Small, Small}], 
           Thickness[0.006]], 
          Directive[
           Opacity[1.], 
           AbsoluteThickness[2], 
           RGBColor[0.6, 0.4, 0.2], 
           Dashing[{Small, Small}], 
           Thickness[0.006]]}, 
        "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& ), 
          "ScalingFunctions" -> {{Identity, Identity}, {
            Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
      "Meta" -> <|
       "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
        Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->NCache[{Rational[-3, 4] Pi, 0}, {-2.356194490192345, 0}],
  AxesStyle->Directive[
    GrayLevel[0], FontFamily -> "Times", FontSize -> 12],
  DisplayFunction->Identity,
  Epilog->{
    InsetBox[
     BoxData[
      FormBox[
       InterpretationBox[
        Cell[
         BoxData[
          FormBox[
           StyleBox[
           "\"\[CapitalDelta]\[Omega] (root mean squared error)\"", FontSize -> 
            14, FontFamily -> "Times New Roman", TextAlignment -> Center, 
            StripOnInput -> False], TextForm]], "InlineText"], 
        Text[
         Style[
         "\[CapitalDelta]\[Omega] (root mean squared error)", FontSize -> 14, 
          FontFamily -> "Times New Roman", TextAlignment -> Center]]], 
       TraditionalForm]], 
     Scaled[{0.32, 0.97}]], 
    InsetBox[
     BoxData[
      FormBox[
       InterpretationBox[
        Cell[
         BoxData[
          FormBox[
           StyleBox[
           "\"\[Omega] (rotation angle)\"", FontSize -> 14, FontFamily -> 
            "Times New Roman", TextAlignment -> Center, StripOnInput -> 
            False], TextForm]], "InlineText"], 
        Text[
         Style[
         "\[Omega] (rotation angle)", FontSize -> 14, FontFamily -> 
          "Times New Roman", TextAlignment -> Center]]], TraditionalForm]], 
     Scaled[{0.8, 0.07}]]},
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->300,
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.368417, 0.506779, 0.709798], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.880722, 0.611041, 0.142051], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.560181, 0.691569, 0.194885], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.528488, 0.470624, 0.701351], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.363898, 0.618501, 0.782349], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[1, 0.75, 0], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.647624, 0.37816, 0.614037], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.571589, 0.586483, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
    "RangePadding" -> Scaled[0.05], "OptimizePlotMarkers" -> True, 
    "IncludeHighlighting" -> "CurrentSet", "HighlightStyle" -> Automatic, 
    "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{-2.356194490192345, 3.9269908169872414`}, {0., 0.22}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{{{
      NCache[Rational[-1, 2] Pi, -1.5707963267948966`], 
      FormBox[
       RowBox[{"-", 
         FractionBox["\[Pi]", "2"]}], TraditionalForm]}, {
      NCache[Rational[-1, 4] Pi, -0.7853981633974483], ""}, {
      NCache[Rational[-1, 2] Pi, -1.5707963267948966`], 
      FormBox[
       RowBox[{"-", 
         FractionBox["\[Pi]", "2"]}], TraditionalForm]}, {0, 
      FormBox["0", TraditionalForm]}, {
      NCache[Rational[1, 4] Pi, 0.7853981633974483], ""}, {
      NCache[Rational[1, 2] Pi, 1.5707963267948966`], 
      FormBox[
       FractionBox["\[Pi]", "2"], TraditionalForm]}, {
      NCache[Pi, 3.141592653589793], 
      FormBox["\[Pi]", TraditionalForm]}, {
      NCache[Rational[5, 4] Pi, 3.9269908169872414`], ""}}, 
    Automatic}]], "Output",
 CellChangeTimes->{3.939806408341788*^9, 3.939813365809194*^9, 
  3.93981398678548*^9, 3.939897767535*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"dfc2401c-8899-9c43-b9ab-88036d8dae0a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"plot2", "=", 
    RowBox[{"Show", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"ListPlot", "[", 
       RowBox[{
        RowBox[{"Transpose", "@", 
         RowBox[{"{", 
          RowBox[{"estimates", ",", "probOfns"}], "}"}]}], ",", 
        RowBox[{"PlotRange", "->", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "\[Pi]"}], "-", "shift"}], ",", 
             RowBox[{"\[Pi]", "-", "shift"}]}], "}"}], ",", "All"}], "}"}]}], 
        ",", 
        RowBox[{"PlotStyle", "->", "Red"}], ",", 
        RowBox[{"PlotMarkers", "->", 
         RowBox[{"{", 
          RowBox[{"Automatic", ",", "Tiny"}], "}"}]}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Plot", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"PDF", "[", 
           RowBox[{
            RowBox[{"NormalDistribution", "[", 
             RowBox[{"\[Theta]", ",", 
              RowBox[{"1", "/", 
               RowBox[{"Sqrt", "[", "ns", "]"}]}]}], "]"}], ",", "x"}], "]"}],
           "/", "ns"}], "/", "2"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", 
          RowBox[{
           RowBox[{"-", "2"}], "\[Pi]"}], ",", 
          RowBox[{"2", "\[Pi]"}]}], "}"}], ",", 
        RowBox[{"PlotRange", "->", "All"}], ",", 
        RowBox[{"PlotStyle", "->", 
         RowBox[{"Directive", "[", "Gray", "]"}]}]}], "]"}], 
      "\[IndentingNewLine]", ",", 
      RowBox[{"AxesLabel", "->", 
       RowBox[{"{", "\"\<\>\"", "}"}]}], "\[IndentingNewLine]", ",", 
      RowBox[{"AxesStyle", "->", 
       RowBox[{"Directive", "[", 
        RowBox[{"Black", ",", 
         RowBox[{"FontFamily", "->", "\"\<Times\>\""}], ",", 
         RowBox[{"FontSize", "->", "12"}]}], "]"}]}], "\[IndentingNewLine]", 
      ",", 
      RowBox[{"Epilog", "\[Rule]", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"addepilog", "[", 
          RowBox[{
           RowBox[{"myt", "@", "\"\<Probability Density\>\""}], ",", 
           RowBox[{"{", 
            RowBox[{"0.2", ",", "0.9"}], "}"}]}], "]"}], 
         "\[IndentingNewLine]", ",", 
         RowBox[{"addepilog", "[", 
          RowBox[{
           RowBox[{
           "myt", "@", 
            "\"\<\!\(\*StyleBox[\"N\",FontSlant->\"Italic\"]\)=200\>\""}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"0.65", ",", "0.5"}], "}"}]}], "]"}], 
         "\[IndentingNewLine]", ",", 
         RowBox[{"addepilog", "[", 
          RowBox[{
           RowBox[{
           "myt", "@", 
            "\"\<\!\(\*SubscriptBox[\(\[Omega]\), \(k\)]\) estimate (given \
\[Omega] = 0)\>\""}], ",", 
           RowBox[{"{", 
            RowBox[{"0.8", ",", "0.1"}], "}"}]}], "]"}]}], 
        "\[IndentingNewLine]", "}"}]}], "\[IndentingNewLine]", ",", 
      RowBox[{"ImageSize", "->", "400"}], "\[IndentingNewLine]", ",", 
      RowBox[{"AxesOrigin", "->", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "\[Pi]"}], "-", "shift"}], ",", "0"}], "}"}]}], 
      "\[IndentingNewLine]", ",", 
      RowBox[{"Ticks", "->", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[Pi]"}], "/", "2"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "\[Pi]"}], "/", "4"}], ","}], "}"}], ",", 
           RowBox[{
            RowBox[{"-", "\[Pi]"}], "/", "2"}], ",", "0", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"\[Pi]", "/", "4"}], ","}], "}"}], ",", 
           RowBox[{"\[Pi]", "/", "2"}], ",", "\[Pi]", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"5", 
              RowBox[{"\[Pi]", "/", "4"}]}], ","}], "}"}]}], "}"}], ",", 
         "Automatic"}], "}"}]}]}], "\[IndentingNewLine]", "]"}]}], ";", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Rasterize", "@", "plot2"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.939462222918764*^9, 3.939462242737097*^9}, {
  3.9394622768220825`*^9, 3.939462322130319*^9}, {3.939462407144113*^9, 
  3.9394624073174744`*^9}, {3.939464753771477*^9, 3.939464756764015*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"5007d556-fbe4-1e42-9417-d54fac124ba7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"dx", "=", "0.01"}], ";", "\[IndentingNewLine]", 
    RowBox[{"lengthOfBins", "=", 
     RowBox[{"Length", "/@", 
      RowBox[{"BinLists", "[", 
       RowBox[{"estimates", ",", "dx"}], "]"}]}]}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"densities", "=", 
     RowBox[{"Table", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"k", "==", "1"}], ",", 
          RowBox[{
           RowBox[{"lastind", "=", "0"}], ";"}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"firstind", "=", 
         RowBox[{"lastind", "+", "1"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"lastind", "=", 
         RowBox[{"firstind", "+", 
          RowBox[{"lengthOfBins", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "-", "1"}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"Total", "[", 
         RowBox[{"probOfns", "[", 
          RowBox[{"[", 
           RowBox[{"firstind", ";;", "lastind"}], "]"}], "]"}], "]"}]}], 
       "\[IndentingNewLine]", ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", 
         RowBox[{"Length", "@", "lengthOfBins"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"computeCDF", "[", "\[Theta]_", "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"ns", "=", "200"}], ";", "\[IndentingNewLine]", 
        RowBox[{"p0X", "=", 
         RowBox[{
          RowBox[{"Cos", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[Theta]", "+", "shift"}], ")"}], "/", "2"}], "]"}], 
          "^", "2"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"p0Y", "=", 
         RowBox[{
          RowBox[{"Cos", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[Theta]", "-", 
              RowBox[{"\[Pi]", "/", "2"}], "+", "shift"}], ")"}], "/", "2"}], 
           "]"}], "^", "2"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"probOfnsX", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Simplify", "@", 
            RowBox[{"PDF", "[", 
             RowBox[{
              RowBox[{"BinomialDistribution", "[", 
               RowBox[{
                RowBox[{"ns", "/", "2"}], ",", "p0X"}], "]"}], ",", "n"}], 
             "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"n", ",", "0", ",", 
             RowBox[{"ns", "/", "2"}]}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"probOfnsY", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Simplify", "@", 
            RowBox[{"PDF", "[", 
             RowBox[{
              RowBox[{"BinomialDistribution", "[", 
               RowBox[{
                RowBox[{"ns", "/", "2"}], ",", "p0Y"}], "]"}], ",", "n"}], 
             "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"n", ",", "0", ",", 
             RowBox[{"ns", "/", "2"}]}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"probOfns", "=", 
         RowBox[{"N", "@", 
          RowBox[{"Flatten", "@", 
           RowBox[{"KroneckerProduct", "[", 
            RowBox[{"probOfnsX", ",", "probOfnsY"}], "]"}]}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"estimates", "=", 
         RowBox[{"Flatten", "@", 
          RowBox[{"Table", "[", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{"xEstimate", "=", 
              RowBox[{"N", "[", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                FractionBox[
                 RowBox[{"2", " ", "nX"}], 
                 RowBox[{"ns", "/", "2"}]]}], "]"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"yEstimate", "=", 
              RowBox[{"N", "[", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                FractionBox[
                 RowBox[{"2", " ", "nY"}], 
                 RowBox[{"ns", "/", "2"}]]}], "]"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"ArcTan", "[", 
               RowBox[{"xEstimate", ",", "yEstimate"}], "]"}], "-", 
              "shift"}]}], "\[IndentingNewLine]", ",", 
            RowBox[{"{", 
             RowBox[{"nX", ",", "0", ",", 
              RowBox[{"ns", "/", "2"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"nY", ",", "0", ",", 
              RowBox[{"ns", "/", "2"}]}], "}"}]}], "]"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"inds", "=", 
         RowBox[{"Ordering", "@", "estimates"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"probOfns", "=", 
         RowBox[{"probOfns", "[", 
          RowBox[{"[", "inds", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"estimates", "=", 
         RowBox[{"estimates", "[", 
          RowBox[{"[", "inds", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"cdf", "=", 
         RowBox[{"Accumulate", "@", "probOfns"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"left", "=", 
         RowBox[{
          RowBox[{"FirstPosition", "[", 
           RowBox[{"cdf", ",", 
            RowBox[{"x_", "/;", 
             RowBox[{"x", ">", 
              RowBox[{"0.5", "*", 
               RowBox[{"10", "^", 
                RowBox[{"(", 
                 RowBox[{"-", "4"}], ")"}]}]}]}]}]}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"right", "=", 
         RowBox[{
          RowBox[{"FirstPosition", "[", 
           RowBox[{"cdf", ",", 
            RowBox[{"x_", "/;", 
             RowBox[{"x", ">", 
              RowBox[{"1", "-", 
               RowBox[{"0.5", "*", 
                RowBox[{"10", "^", 
                 RowBox[{"(", 
                  RowBox[{"-", "4"}], ")"}]}]}]}]}]}]}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"leftTheta", "=", 
         RowBox[{"estimates", "[", 
          RowBox[{"[", "left", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"rightTheta", "=", 
         RowBox[{"estimates", "[", 
          RowBox[{"[", "right", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"Print", "[", 
         RowBox[{"\[Theta]", "-", "leftTheta"}], "]"}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"cdfToPlot", "=", 
         RowBox[{"Transpose", "@", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"estimates", "[", 
             RowBox[{"[", 
              RowBox[{"left", ";;", "right"}], "]"}], "]"}], ",", 
            RowBox[{"cdf", "[", 
             RowBox[{"[", 
              RowBox[{"left", ";;", "right"}], "]"}], "]"}]}], "}"}]}]}], ";",
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"Return", "[", 
         RowBox[{"{", 
          RowBox[{"cdfToPlot", ",", "leftTheta", ",", "rightTheta"}], "}"}], 
         "]"}]}]}], "\[IndentingNewLine]", "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dmpi2", "=", 
     RowBox[{"computeCDF", "[", 
      RowBox[{
       RowBox[{"-", "\[Pi]"}], "/", "4"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"d0", "=", 
     RowBox[{"computeCDF", "[", "0", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dpi2", "=", 
     RowBox[{"computeCDF", "[", 
      RowBox[{"\[Pi]", "/", "2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dpi", "=", 
     RowBox[{"computeCDF", "[", "\[Pi]", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"normalCDFs", "=", 
     RowBox[{"Plot", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"CDF", "[", 
          RowBox[{
           RowBox[{"NormalDistribution", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "\[Pi]"}], "/", "2"}], ",", 
             RowBox[{"1", "/", 
              RowBox[{"Sqrt", "[", "ns", "]"}]}]}], "]"}], ",", "x"}], "]"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"CDF", "[", 
          RowBox[{
           RowBox[{"NormalDistribution", "[", 
            RowBox[{"0", ",", 
             RowBox[{"1", "/", 
              RowBox[{"Sqrt", "[", "ns", "]"}]}]}], "]"}], ",", "x"}], "]"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"CDF", "[", 
          RowBox[{
           RowBox[{"NormalDistribution", "[", 
            RowBox[{
             RowBox[{"\[Pi]", "/", "2"}], ",", 
             RowBox[{"1", "/", 
              RowBox[{"Sqrt", "[", "ns", "]"}]}]}], "]"}], ",", "x"}], "]"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"CDF", "[", 
          RowBox[{
           RowBox[{"NormalDistribution", "[", 
            RowBox[{"\[Pi]", ",", 
             RowBox[{"1", "/", 
              RowBox[{"Sqrt", "[", "ns", "]"}]}]}], "]"}], ",", "x"}], 
          "]"}]}], "}"}], "\[IndentingNewLine]", ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{
          RowBox[{"-", "2"}], "\[Pi]"}], ",", 
         RowBox[{"2", "\[Pi]"}]}], "}"}], ",", 
       RowBox[{"PlotRange", "->", "All"}], ",", 
       RowBox[{"PlotStyle", "->", 
        RowBox[{"Directive", "[", 
         RowBox[{"Gray", ",", "Dashed"}], "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"gridlines", "=", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"dmpi2", "[", 
        RowBox[{"[", 
         RowBox[{"2", ";;", "3"}], "]"}], "]"}], ",", 
       RowBox[{"d0", "[", 
        RowBox[{"[", 
         RowBox[{"2", ";;", "3"}], "]"}], "]"}], ",", 
       RowBox[{"dpi2", "[", 
        RowBox[{"[", 
         RowBox[{"2", ";;", "3"}], "]"}], "]"}], ",", 
       RowBox[{"dpi", "[", 
        RowBox[{"[", 
         RowBox[{"2", ";;", "3"}], "]"}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"ll2", "=", 
    RowBox[{"LineLegend", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Brown", ",", " ", "Red", ",", "Black", ",", " ", "Blue"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "\"\<\[Omega] = -\[Pi]/4\>\"", ",", "\"\<\[Omega] = 0\>\"", ",", 
        "\"\<\[Omega] = \[Pi]/2\>\"", ",", "\"\<\[Omega] = \[Pi]\>\""}], 
       "}"}], ",", 
      RowBox[{"LegendLayout", "->", "\"\<Row\>\""}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"plot2", "=", 
    RowBox[{"Show", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"ListLinePlot", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"dmpi2", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{"d0", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{"dpi2", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{"dpi", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "}"}], ",", 
        RowBox[{"PlotStyle", "->", 
         RowBox[{"{", 
          RowBox[{"Brown", ",", " ", "Red", ",", "Black", ",", " ", "Blue"}], 
          "}"}]}]}], "]"}], "\[IndentingNewLine]", ",", 
      RowBox[{"AxesLabel", "->", 
       RowBox[{"{", "\"\<\>\"", "}"}]}], "\[IndentingNewLine]", ",", 
      RowBox[{"AxesStyle", "->", 
       RowBox[{"Directive", "[", 
        RowBox[{"Black", ",", 
         RowBox[{"FontFamily", "->", "\"\<Times\>\""}], ",", 
         RowBox[{"FontSize", "->", "12"}]}], "]"}]}], "\[IndentingNewLine]", 
      ",", 
      RowBox[{"Epilog", "\[Rule]", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"addepilog", "[", 
          RowBox[{
           RowBox[{"myt", "@", 
            RowBox[{"Rotate", "[", 
             RowBox[{"\"\<Cumulative Distribution\>\"", ",", 
              RowBox[{"90", "Degree"}]}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"0.07", ",", "0.5"}], "}"}]}], "]"}], 
         "\[IndentingNewLine]", ",", 
         RowBox[{"addepilog", "[", 
          RowBox[{
           RowBox[{
           "myt", "@", 
            "\"\<\!\(\*OverscriptBox[\(\[Omega]\), \(^\)]\) (estimated \
rotation angle)\>\""}], ",", 
           RowBox[{"{", 
            RowBox[{"0.72", ",", "0.07"}], "}"}]}], "]"}]}], 
        "\[IndentingNewLine]", "}"}]}], "\[IndentingNewLine]", ",", 
      RowBox[{"AxesOrigin", "->", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "\[Pi]"}], "-", "shift"}], ",", 
         RowBox[{"-", "0.1"}]}], "}"}]}], "\[IndentingNewLine]", ",", 
      RowBox[{"Ticks", "->", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[Pi]"}], "/", "2"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "\[Pi]"}], "/", "4"}], ","}], "}"}], ",", 
           RowBox[{
            RowBox[{"-", "\[Pi]"}], "/", "2"}], ",", "0", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"\[Pi]", "/", "4"}], ","}], "}"}], ",", 
           RowBox[{"\[Pi]", "/", "2"}], ",", "\[Pi]", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"5", 
              RowBox[{"\[Pi]", "/", "4"}]}], ","}], "}"}]}], "}"}], ",", 
         "Automatic"}], "}"}]}], "\[IndentingNewLine]", ",", 
      RowBox[{"GridLines", "->", 
       RowBox[{"{", 
        RowBox[{"gridlines", ",", "None"}], "}"}]}], "\[IndentingNewLine]", 
      ",", 
      RowBox[{"GridLinesStyle", "->", 
       RowBox[{"Directive", "[", 
        RowBox[{"Black", ",", "Dotted", ",", 
         RowBox[{"Thickness", "[", "Medium", "]"}]}], "]"}]}], 
      "\[IndentingNewLine]", ",", 
      RowBox[{"PlotRange", "->", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[Pi]"}], "-", "shift"}], ",", 
           RowBox[{"\[Pi]", "-", "shift"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.1"}], ",", "1.0"}], "}"}]}], "}"}]}], 
      "\[IndentingNewLine]", ",", 
      RowBox[{"ImageSize", "->", "300"}]}], "\[IndentingNewLine]", 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.939462658436333*^9, 3.93946268113137*^9}, {
   3.939462801067325*^9, 3.939462845688259*^9}, {3.93946293167571*^9, 
   3.939462945096603*^9}, {3.939463075993604*^9, 3.939463078139263*^9}, {
   3.939463139385084*^9, 3.9394635335853367`*^9}, {3.939463581497101*^9, 
   3.9394636462047367`*^9}, {3.939463676550749*^9, 3.939463681206459*^9}, {
   3.939463789869199*^9, 3.9394639702572365`*^9}, {3.939464020160253*^9, 
   3.939464057832157*^9}, {3.939464301680214*^9, 3.93946433388184*^9}, {
   3.939464371441828*^9, 3.9394643954210873`*^9}, {3.93946443451659*^9, 
   3.939464473561125*^9}, {3.939464593628534*^9, 3.9394646157655163`*^9}, {
   3.939465253779877*^9, 3.939465352154825*^9}, {3.939465418868837*^9, 
   3.939465486572948*^9}, {3.939465953549101*^9, 3.939466115773071*^9}, {
   3.939466156389251*^9, 3.939466160481954*^9}, {3.939466259731371*^9, 
   3.939466421205303*^9}, {3.939466455192873*^9, 3.9394665109069176`*^9}, {
   3.9394665961249943`*^9, 3.939466642028278*^9}, {3.93946668943075*^9, 
   3.9394667041011124`*^9}, {3.9394667818857975`*^9, 3.939466816067569*^9}, {
   3.939466864249984*^9, 3.939466914365083*^9}, {3.939466951214826*^9, 
   3.939466995997444*^9}, {3.9394670707623844`*^9, 3.939467161275224*^9}, {
   3.939467229970974*^9, 3.9394672312908573`*^9}, {3.939467301935686*^9, 
   3.939467351640463*^9}, {3.9394816480384884`*^9, 3.939481697668831*^9}, 
   3.939481759005804*^9, {3.9394819008745785`*^9, 3.939481902949156*^9}, {
   3.939481938021939*^9, 3.939481974259355*^9}, {3.939482014498642*^9, 
   3.939482045662712*^9}, {3.939482087081663*^9, 3.939482092453654*^9}, {
   3.939482140164465*^9, 3.93948214149234*^9}, {3.939482236290981*^9, 
   3.9394822375086*^9}, {3.939482358907488*^9, 3.939482392815559*^9}, {
   3.939483256812348*^9, 3.939483263446018*^9}, {3.9394833387039185`*^9, 
   3.939483348590952*^9}, {3.939786781746659*^9, 3.9397867818885784`*^9}, {
   3.939786909324438*^9, 3.9397869111201324`*^9}, {3.9397869613147583`*^9, 
   3.939787045640396*^9}, {3.939789270440798*^9, 3.93978927053113*^9}, {
   3.939806426495682*^9, 3.939806455579176*^9}, {3.939806717648943*^9, 
   3.939806724877453*^9}, {3.939814142954159*^9, 3.9398141522323456`*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"b2b2de30-c357-f249-87b2-ce68a7db606c"],

Cell[CellGroupData[{

Cell[BoxData["0.36314700994617644`"], "Print",
 CellChangeTimes->{3.9398063305947475`*^9, 3.93980640952878*^9, 
  3.939806455992405*^9, 3.939806725259186*^9, 3.939813366431661*^9, 
  3.9398139878064804`*^9, 3.939814156393919*^9, 3.9398977680490055`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"81a5d3ff-462b-c045-a273-c37c9a3ce70e"],

Cell[BoxData["0.29977607009997964`"], "Print",
 CellChangeTimes->{3.9398063305947475`*^9, 3.93980640952878*^9, 
  3.939806455992405*^9, 3.939806725259186*^9, 3.939813366431661*^9, 
  3.9398139878064804`*^9, 3.939814156393919*^9, 3.939897797865427*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"72a8e3a2-2bfd-0346-ab68-b5296b99d544"],

Cell[BoxData["0.29977607009997964`"], "Print",
 CellChangeTimes->{3.9398063305947475`*^9, 3.93980640952878*^9, 
  3.939806455992405*^9, 3.939806725259186*^9, 3.939813366431661*^9, 
  3.9398139878064804`*^9, 3.939814156393919*^9, 3.939897798022009*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"3be103b3-0d04-b442-924d-e2a66b1b3f3b"],

Cell[BoxData["0.29977607009997964`"], "Print",
 CellChangeTimes->{3.9398063305947475`*^9, 3.93980640952878*^9, 
  3.939806455992405*^9, 3.939806725259186*^9, 3.939813366431661*^9, 
  3.9398139878064804`*^9, 3.939814156393919*^9, 3.939897798182129*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"0ca9de53-b201-8743-aab6-816043bcd6ed"]
}, Open  ]],

Cell[BoxData[
 TemplateBox[{
  "\"\[Omega] = -\[Pi]/4\"", "\"\[Omega] = 0\"", "\"\[Omega] = \[Pi]/2\"", 
   "\"\[Omega] = \[Pi]\""},
  "LineLegend",
  DisplayFunction->(StyleBox[
    StyleBox[
     PaneBox[
      TagBox[
       GridBox[{{
          TagBox[
           GridBox[{{
              GraphicsBox[{{
                 Directive[
                  EdgeForm[
                   Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                  PointSize[0.5], 
                  AbsoluteThickness[1.6], 
                  RGBColor[0.6, 0.4, 0.2]], {
                  LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                 Directive[
                  EdgeForm[
                   Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                  PointSize[0.5], 
                  AbsoluteThickness[1.6], 
                  RGBColor[0.6, 0.4, 0.2]], {}}}, AspectRatio -> Full, 
               ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
               ImagePadding -> Automatic, 
               BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                Baseline)], #, 
              GraphicsBox[{{
                 Directive[
                  EdgeForm[
                   Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                  PointSize[0.5], 
                  AbsoluteThickness[1.6], 
                  RGBColor[1, 0, 0]], {
                  LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                 Directive[
                  EdgeForm[
                   Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                  PointSize[0.5], 
                  AbsoluteThickness[1.6], 
                  RGBColor[1, 0, 0]], {}}}, AspectRatio -> Full, 
               ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
               ImagePadding -> Automatic, 
               BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                Baseline)], #2, 
              GraphicsBox[{{
                 Directive[
                  EdgeForm[
                   Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                  PointSize[0.5], 
                  AbsoluteThickness[1.6], 
                  GrayLevel[0]], {
                  LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                 Directive[
                  EdgeForm[
                   Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                  PointSize[0.5], 
                  AbsoluteThickness[1.6], 
                  GrayLevel[0]], {}}}, AspectRatio -> Full, 
               ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
               ImagePadding -> Automatic, 
               BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                Baseline)], #3, 
              GraphicsBox[{{
                 Directive[
                  EdgeForm[
                   Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                  PointSize[0.5], 
                  AbsoluteThickness[1.6], 
                  RGBColor[0, 0, 1]], {
                  LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                 Directive[
                  EdgeForm[
                   Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                  PointSize[0.5], 
                  AbsoluteThickness[1.6], 
                  RGBColor[0, 0, 1]], {}}}, AspectRatio -> Full, 
               ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
               ImagePadding -> Automatic, 
               BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                Baseline)], #4}}, 
            GridBoxAlignment -> {
             "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, AutoDelete -> 
            False, GridBoxDividers -> {
             "Columns" -> {{False}}, "Rows" -> {{False}}}, 
            GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}}, 
            GridBoxSpacings -> {"Columns" -> {{0.8, 0.5}}}], "Grid"]}}, 
        GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
        AutoDelete -> False, 
        GridBoxDividers -> {"Columns" -> {{None}}, "Rows" -> {{None}}}, 
        GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}}, 
        GridBoxSpacings -> {"Columns" -> {{0}}, "Rows" -> {{1}}}], "Grid"], 
      Alignment -> Left, AppearanceElements -> None, 
      ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> "ResizeToFit"], 
     LineIndent -> 0, StripOnInput -> False], {FontFamily -> "Arial"}, 
    Background -> Automatic, StripOnInput -> False]& ),
  Editable->True,
  InterpretationFunction:>(RowBox[{"LineLegend", "[", 
     RowBox[{
       RowBox[{"{", 
         RowBox[{
           
           TemplateBox[<|"color" -> RGBColor[0.6, 0.4, 0.2]|>, 
            "RGBColorSwatchTemplate"], ",", 
           
           TemplateBox[<|"color" -> RGBColor[1, 0, 0]|>, 
            "RGBColorSwatchTemplate"], ",", 
           
           TemplateBox[<|"color" -> GrayLevel[0]|>, 
            "GrayLevelColorSwatchTemplate"], ",", 
           
           TemplateBox[<|"color" -> RGBColor[0, 0, 1]|>, 
            "RGBColorSwatchTemplate"]}], "}"}], ",", 
       RowBox[{"{", 
         RowBox[{#, ",", #2, ",", #3, ",", #4}], "}"}], ",", 
       RowBox[{"LegendLayout", "\[Rule]", "\"Row\""}]}], "]"}]& )]], "Output",
 CellChangeTimes->{3.939806335494564*^9, 3.939806410025335*^9, 
  3.939806456407089*^9, 3.939806725695299*^9, 3.9398133668865185`*^9, 
  3.939813988255123*^9, 3.939814181431385*^9, 3.9398977983114433`*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"a005ae22-1890-5146-9306-76697147c543"],

Cell[BoxData[
 GraphicsBox[{{}, 
   InterpretationBox[{
     TagBox[{{}, {}, 
       TagBox[
        {RGBColor[0.6, 0.4, 0.2], PointSize[
          NCache[
           Rational[1, 180], 0.005555555555555556]], AbsoluteThickness[2], 
         LineBox[CompressedData["
1:eJzt2nk011vXAHCZK/SjEmUOIZR59pMMRcYMiQrJnHkKmTKFW0hIQjLzQxIS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          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ], 
       TagBox[
        {RGBColor[1, 0, 0], PointSize[
          NCache[
           Rational[1, 180], 0.005555555555555556]], AbsoluteThickness[2], 
         LineBox[CompressedData["
1:eJzV3Hk4lO37P3CJEorKWiraQ0UkpTqRLakkorQoS1pRiFCylFAkIkm2bFkj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          "]]},
        Annotation[#, "Charting`Private`Tag#2"]& ], 
       TagBox[
        {GrayLevel[0], PointSize[
          NCache[
           Rational[1, 180], 0.005555555555555556]], AbsoluteThickness[2], 
         LineBox[CompressedData["
1:eJzV13k01d3bMHBpRoZCFJImQ4mUIemiJERRMqYIZQqZMoVMmUJSUogMUZkS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          "]]},
        Annotation[#, "Charting`Private`Tag#3"]& ], 
       TagBox[
        {RGBColor[0, 0, 1], PointSize[
          NCache[
           Rational[1, 180], 0.005555555555555556]], AbsoluteThickness[2], 
         LineBox[CompressedData["
1:eJzd13c019H/OHDEexrJiEIoJaOSkZHulT2TiJCGzMooZJXdMFKoVGaUzKSM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          "]]},
        Annotation[#, "Charting`Private`Tag#4"]& ]},
      {"WolframDynamicHighlight", <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
     StyleBox[
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{{}, {}, 
           Annotation[{
             Hue[0.67, 0.6, 0.6], 
             Directive[
              PointSize[
               Rational[1, 180]], 
              AbsoluteThickness[2], 
              RGBColor[0.6, 0.4, 0.2]], 
             Line[CompressedData["
1:eJzt2nk011vXAHCZK/SjEmUOIZR59pMMRcYMiQrJnHkKmTKFW0hIQjLzQxIS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              "]]}, "Charting`Private`Tag#1"], 
           Annotation[{
             Hue[0.9060679774997897, 0.6, 0.6], 
             Directive[
              PointSize[
               Rational[1, 180]], 
              AbsoluteThickness[2], 
              RGBColor[1, 0, 0]], 
             Line[CompressedData["
1:eJzV3Hk4lO37P3CJEorKWiraQ0UkpTqRLakkorQoS1pRiFCylFAkIkm2bFkj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              "]]}, "Charting`Private`Tag#2"], 
           Annotation[{
             Hue[0.1421359549995791, 0.6, 0.6], 
             Directive[
              PointSize[
               Rational[1, 180]], 
              AbsoluteThickness[2], 
              GrayLevel[0]], 
             Line[CompressedData["
1:eJzV13k01d3bMHBpRoZCFJImQ4mUIemiJERRMqYIZQqZMoVMmUJSUogMUZkS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              "]]}, "Charting`Private`Tag#3"], 
           Annotation[{
             Hue[0.37820393249936934`, 0.6, 0.6], 
             Directive[
              PointSize[
               Rational[1, 180]], 
              AbsoluteThickness[2], 
              RGBColor[0, 0, 1]], 
             Line[CompressedData["
1:eJzd13c019H/OHDEexrJiEIoJaOSkZHulT2TiJCGzMooZJXdMFKoVGaUzKSM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              "]]}, "Charting`Private`Tag#4"]}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{-1.1485451733436247`, 3.4413687236897728`}, {
              0, 0.9999607493017721}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
            "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
            GoldenRatio^(-1), "DefaultStyle" -> {
              Directive[
               PointSize[
                Rational[1, 180]], 
               AbsoluteThickness[2], 
               RGBColor[0, 0, 1]], 
              Directive[
               PointSize[
                Rational[1, 180]], 
               AbsoluteThickness[2], 
               GrayLevel[0]], 
              Directive[
               PointSize[
                Rational[1, 180]], 
               AbsoluteThickness[2], 
               RGBColor[1, 0, 0]], 
              Directive[
               PointSize[
                Rational[1, 180]], 
               AbsoluteThickness[2], 
               RGBColor[0.6, 0.4, 0.2]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ListLinePlot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{-1.1485451733436247`, 3.4413687236897728`}, {
             0, 0.9999607493017721}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
           "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
           GoldenRatio^(-1), "DefaultStyle" -> {
             Directive[
              PointSize[
               Rational[1, 180]], 
              AbsoluteThickness[2], 
              RGBColor[0, 0, 1]], 
             Directive[
              PointSize[
               Rational[1, 180]], 
              AbsoluteThickness[2], 
              GrayLevel[0]], 
             Directive[
              PointSize[
               Rational[1, 180]], 
              AbsoluteThickness[2], 
              RGBColor[1, 0, 0]], 
             Directive[
              PointSize[
               Rational[1, 180]], 
              AbsoluteThickness[2], 
              RGBColor[0.6, 0.4, 0.2]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Identity[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListLinePlot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}],
      Selectable->False]},
    Annotation[{{{}, {}, 
       Annotation[{
         Hue[0.67, 0.6, 0.6], 
         Directive[
          PointSize[
           Rational[1, 180]], 
          AbsoluteThickness[2], 
          RGBColor[0.6, 0.4, 0.2]], 
         Line[CompressedData["
1:eJzt2nk011vXAHCZK/SjEmUOIZR59pMMRcYMiQrJnHkKmTKFW0hIQjLzQxIS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          "]]}, "Charting`Private`Tag#1"], 
       Annotation[{
         Hue[0.9060679774997897, 0.6, 0.6], 
         Directive[
          PointSize[
           Rational[1, 180]], 
          AbsoluteThickness[2], 
          RGBColor[1, 0, 0]], 
         Line[CompressedData["
1:eJzV3Hk4lO37P3CJEorKWiraQ0UkpTqRLakkorQoS1pRiFCylFAkIkm2bFkj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          "]]}, "Charting`Private`Tag#2"], 
       Annotation[{
         Hue[0.1421359549995791, 0.6, 0.6], 
         Directive[
          PointSize[
           Rational[1, 180]], 
          AbsoluteThickness[2], 
          GrayLevel[0]], 
         Line[CompressedData["
1:eJzV13k01d3bMHBpRoZCFJImQ4mUIemiJERRMqYIZQqZMoVMmUJSUogMUZkS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          "]]}, "Charting`Private`Tag#3"], 
       Annotation[{
         Hue[0.37820393249936934`, 0.6, 0.6], 
         Directive[
          PointSize[
           Rational[1, 180]], 
          AbsoluteThickness[2], 
          RGBColor[0, 0, 1]], 
         Line[CompressedData["
1:eJzd13c019H/OHDEexrJiEIoJaOSkZHulT2TiJCGzMooZJXdMFKoVGaUzKSM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          "]]}, "Charting`Private`Tag#4"]}}, <|
     "HighlightElements" -> <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
      "LayoutOptions" -> <|
       "PanelPlotLayout" -> <||>, 
        "PlotRange" -> {{-1.1485451733436247`, 3.4413687236897728`}, {
          0, 0.9999607493017721}}, 
        "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
        "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
        "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
          Directive[
           PointSize[
            Rational[1, 180]], 
           AbsoluteThickness[2], 
           RGBColor[0, 0, 1]], 
          Directive[
           PointSize[
            Rational[1, 180]], 
           AbsoluteThickness[2], 
           GrayLevel[0]], 
          Directive[
           PointSize[
            Rational[1, 180]], 
           AbsoluteThickness[2], 
           RGBColor[1, 0, 0]], 
          Directive[
           PointSize[
            Rational[1, 180]], 
           AbsoluteThickness[2], 
           RGBColor[0.6, 0.4, 0.2]]}, 
        "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& ), 
          "ScalingFunctions" -> {{Identity, Identity}, {
            Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
      "Meta" -> <|
       "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
        ListLinePlot, "GroupHighlight" -> False|>|>, 
     "DynamicHighlight"]], {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox["\"\"", TraditionalForm]},
  AxesOrigin->NCache[{Rational[-3, 4] Pi, -0.1}, {-2.356194490192345, -0.1}],
  AxesStyle->Directive[
    GrayLevel[0], FontFamily -> "Times", FontSize -> 12],
  DisplayFunction->Identity,
  Epilog->{
    InsetBox[
     BoxData[
      FormBox[
       InterpretationBox[
        Cell[
         BoxData[
          FormBox[
           StyleBox[
            RotationBox[
            "\"Cumulative Distribution\"", BoxRotation -> 
             1.5707963267948966`], FontSize -> 14, FontFamily -> 
            "Times New Roman", TextAlignment -> Center, StripOnInput -> 
            False], TextForm]], "InlineText"], 
        Text[
         Style[
          Rotate["Cumulative Distribution", 90 Degree], FontSize -> 14, 
          FontFamily -> "Times New Roman", TextAlignment -> Center]]], 
       TraditionalForm]], 
     Scaled[{0.07, 0.5}]], 
    InsetBox[
     BoxData[
      FormBox[
       InterpretationBox[
        Cell[
         BoxData[
          FormBox[
           StyleBox[
           "\"\\!\\(\\*OverscriptBox[\\(\[Omega]\\), \\(^\\)]\\) (estimated \
rotation angle)\"", FontSize -> 14, FontFamily -> "Times New Roman", 
            TextAlignment -> Center, StripOnInput -> False], TextForm]], 
         "InlineText"], 
        Text[
         Style[
         "\!\(\*OverscriptBox[\(\[Omega]\), \(^\)]\) (estimated rotation \
angle)", FontSize -> 14, FontFamily -> "Times New Roman", TextAlignment -> 
          Center]]], TraditionalForm]], 
     Scaled[{0.72, 0.07}]]},
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{{-1.1485451733436247`, -0.42225115345127207`, \
-0.29977607009997964`, 0.2997760700999796, 1.271020256694917, 
    1.8705723968948762`, 2.8418165834898135`, 3.4413687236897728`}, None},
  GridLinesStyle->Directive[
    GrayLevel[0], 
    Dashing[{0, Small}], 
    Thickness[Medium]],
  ImageSize->300,
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.368417, 0.506779, 0.709798], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.880722, 0.611041, 0.142051], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.560181, 0.691569, 0.194885], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.528488, 0.470624, 0.701351], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.363898, 0.618501, 0.782349], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[1, 0.75, 0], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.647624, 0.37816, 0.614037], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.571589, 0.586483, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
    "RangePadding" -> Scaled[0.05], "OptimizePlotMarkers" -> True, 
    "IncludeHighlighting" -> "CurrentSet", "HighlightStyle" -> Automatic, 
    "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->
   NCache[{{Rational[-3, 4] Pi, Rational[5, 4] Pi}, {-0.1, 
     1.}}, {{-2.356194490192345, 3.9269908169872414`}, {-0.1, 1.}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{{{
      NCache[Rational[-1, 2] Pi, -1.5707963267948966`], 
      FormBox[
       RowBox[{"-", 
         FractionBox["\[Pi]", "2"]}], TraditionalForm]}, {
      NCache[Rational[-1, 4] Pi, -0.7853981633974483], ""}, {
      NCache[Rational[-1, 2] Pi, -1.5707963267948966`], 
      FormBox[
       RowBox[{"-", 
         FractionBox["\[Pi]", "2"]}], TraditionalForm]}, {0, 
      FormBox["0", TraditionalForm]}, {
      NCache[Rational[1, 4] Pi, 0.7853981633974483], ""}, {
      NCache[Rational[1, 2] Pi, 1.5707963267948966`], 
      FormBox[
       FractionBox["\[Pi]", "2"], TraditionalForm]}, {
      NCache[Pi, 3.141592653589793], 
      FormBox["\[Pi]", TraditionalForm]}, {
      NCache[Rational[5, 4] Pi, 3.9269908169872414`], ""}}, 
    Automatic}]], "Output",
 CellChangeTimes->{3.939806335494564*^9, 3.939806410025335*^9, 
  3.939806456407089*^9, 3.939806725695299*^9, 3.9398133668865185`*^9, 
  3.939813988255123*^9, 3.939814181431385*^9, 3.9398977988359966`*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"d62c3306-5032-cb4d-9dce-589c4c79f88f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"final", "=", 
  RowBox[{"Grid", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"plot", ",", "plot2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"ll", ",", "ll2"}], "}"}]}], "}"}], ",", 
    RowBox[{"Spacings", "->", 
     RowBox[{"{", 
      RowBox[{"1.5", ",", "None"}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9394819108284664`*^9, 3.939481921043274*^9}, {
  3.939482275262504*^9, 3.939482303574276*^9}, {3.9394823486787624`*^9, 
  3.939482350434099*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"77972893-103c-b742-b1ae-5cda040509ad"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     GraphicsBox[{{{}, 
        InterpretationBox[{
          TagBox[{{}, {}, 
            TagBox[
             {RGBColor[0.6, 0.4, 0.2], PointSize[
               NCache[
                Rational[1, 90], 0.011111111111111112`]], AbsoluteThickness[
              2], LineBox[CompressedData["
1:eJw1z3FQk3UcBvB3MMStuZRKwUKkW2DWzdwQkC6+P0+64yYCIRhyXqvRXqXw
0ODQ42ju0kQOu0hy9M64lRIiiMJACCJ+s/d9t9ccNMWjw5g4IkBJQoZtwmSZ
9/LHc89/n3ueSE1BhjaAIAh4kv/7RqTycOlggGVIXDOcfpmDoCzSfEkSYJlp
ZeLayjmIP079NQICS/Mn7SmvijjI/8keurKQsEgPiaouv2mDRKe/+mSKH2+J
ik4oUlihdiu54DU/xt58rkwnYUHcYP9QHebDa0yxlqo5GvYvV15jD8/h1LEb
lu8TaPi9mNr4+pgXXziRPKIJpHnPgwcjVa5ykua9hxgrUlSeJIb3ZrG45fyk
TcPy3gxuyn3Xbjhq5b1pLN+xOX9YZ4OSLv+GV6gp/EdrqlkWx0Fymd33QDuJ
I6K/1OWZOHg+k7rao5jAmgNpEadaOLizljRU+EfxBlmrsSOfg4v3FbnZdhf+
+HqJsPKmDWaL/GqVwokbr1jO5ritUCmlHv15bQDXmKRu7GRhXb2i6lOtA6d9
dNfp6GBAf+SbXfIFGleYg5tjO2iw3JIrj7EXsLBeD7WradBnC4mmfXWQpD7l
GV9Ow52RXkn83l+Abgx9MbqGhuZLxkHhpt/gTLp88OevGUA9yv4JYgBihOdp
VScL9TLj5rQ9Q2DbHSh6q98Kx98mHLdIF9yjjqbv6LbBj4eUgVLjKKw0HOtE
73HwdyMZu6V3HFjTktGeJg7WDlN5RcQkJBeedGjrOMgM6f32nHIKdi7I4gzJ
HDAvE3v3tU7DFLg6Gigb7O6mBMHbZ2BcvurJbCv8m6U8/d2YG7xXN31VVsZC
5T/2mAT9Qyg5uOJeIsnA+nKyrz/MA/49xsKSUpr3vKD9rDOiNJjmvTng3vm8
uOI1GrxPvXnoG8oMlThp3nsMhlVROaoJBtY99fxQfP/BRavUCpoVRFv7LgK9
cAA+qAm3gfy2XX8kSoCeiynVnXXbwNdAbU93C9DSgv2ESscBd5BcHW4JQO/P
+67XtnFgSFKO3z0RiCZm4719VRzvCdGZZz1SXTjHe0Goq3oA3c5e9ILQDy8J
HjVkWXlvCbJrmgt8b7C8F4ymKxxydRjDe0uRKcEx79xG854IfeH6tbdTQPOe
CLWHMKllGTTviZG5RUyfkzG89wwS78zbGJLI8p4EacmmyTUaK+8tQxnru7ol
uYv7lqHEnCvqYtniXymqu7k1Nayag/8A/9L4dQ==
               "]]},
             Annotation[#, "Charting`Private`Tag#1"]& ], 
            TagBox[
             {RGBColor[1, 0, 0], PointSize[
               NCache[
                Rational[1, 90], 0.011111111111111112`]], AbsoluteThickness[
              2], LineBox[CompressedData["
1:eJw1z39Qk3UcB/BnbCRMWMiFOGsiJMZpgO6xJL34fIcZpGiOkxxoh6kMPEHt
IoFdAQaBApcIDd1YRT8QJcvhD8hnY9/nQdYPHMr0kp/ijwgwGuEcuHCwzPv6
x/ve/73u/Q7esS8h1YOiKHic//taMJ3/UY8Hu4rKb+O3ceCZqDx7xseDLZLv
n6/7koOoQ5o/7wKPVfQ1CgOXc5BhsMyb+wHFVjBYGl3EQvRN97HKeDeulshG
++UYvlujnHGencbidyRlmR+2gLDBsitF7MKGZV8lhLUaYL8ffdmcP4X1krFj
99QMdB3QLH95yImzJ9V1NGKI9xBn3FK/JOtliDeBk8PtnUdWGonnwILuZLmM
MhHPjtOtXeafuzHxxvF257LiLCMLKsYdGaoZw1N9TecWKTiIK7G47qeO4pRv
v1e+2sjBc5s1v5mkI7h1a7f5CsvB7YXK6jL3ID76Fp1j/ZSDH23SnQrLHewf
NJynFnDgyHKnrJPexCgqIs0dy0KFSPPvH5dv4PTQ4veP/GKCsJPSqo9TO3Hd
7GLDjM0IBYXHkyJmLmE/nMBLUhiA7Y2gi82nse3dmLjoXQwUKATUD5knYKkO
uUITGbh9t8MnKr0VbDztwdJIA+jPaHsEr1wF58YBUXCTEZCJvj5C3YCcjRdf
XFdugpOLtK+9ndYPjw4UBW4LZ+HQWqqzV3kH/NK6T4WMs/BTDs0XaQfBkdzf
kZ3Lwd+Pb8s6huFEbWVsYQsHC29pdmdRo3D+Qql2RTMHm/07dPX0GAibVGUz
Sg7aQqj0zHPjIN7TUzJxjYVtRg1v1gY7rLUHeMd7sTCZSNfUDj0Akbrx1Der
TVDxj2XFqoIJmMRWSWyGEZYcVl65Ln4Iucb7VSoXQzwnVKcNcuVvMsSbArmX
rSQ3jwHnE+8RNA9cndNcZSDeNDgksq2Zq1sg7Innhkqhqv1gIIYdc6jzTUkU
CtGO7g3dw0LEgKWgcDEPLe6sz+lbwIGrQbNh0wMe+mzJ+qCuzzn4NVs5X8J6
IPkLxx37LnFQ/QY9fK+cj1TPt1vX1HPEE6C2dvHKLTEc8TyRtSZ8WKdjieeJ
3tvev6mmDBPvGRQkjtR761uINwtFfWLj6+0G4nkh7uLI+mY9QzxvZC6ld379
OkM8b7QgZXpvgIEhnhD9lR9/Ok9gJN5sFPzF7/6B5hbi+aB5u/VDz9Zi4vmi
uQm+eSF1T/f5Iv6Wo60xcU//ilCp/9ILAQ0c/AfBkfMI
               "]]},
             Annotation[#, "Charting`Private`Tag#2"]& ], 
            TagBox[
             {GrayLevel[0], PointSize[
               NCache[
                Rational[1, 90], 0.011111111111111112`]], AbsoluteThickness[
              2], LineBox[CompressedData["
1:eJw1zn9Q03Ucx/HvJnP8EpaaBwkdqHEgMXMTIjt9f1LA1PhhMmPo3RDbAs0k
ETXDk6BDUE8GhOMLeodcZ0Txw+93P74D5btylh4bMukoFBImAt4YI4EGMlzl
ffrjdc//HvcKzTzyoZxLEAT8u/96P1R8Jr+Pa6B3cvrOpuuBJ1FQLb5cg8Ul
W+kVoofYEvKJFTgG6ahtrDiPgU/bTQErcgkD84U2gDqog80DblXFB262/uKe
XYuDtPDtVsWLWWqBzbu57PutGjV4N5o+lgW62HKm4mjz5zTkCMSdt888Zxec
VdHt31Dw+3Fy/Zsjs2yrearLJaGw52RTZXtPDPxCYW+GNZY60irv0NibZkf3
+4cnBmuw94xt3JK1r7BQi71Jdi4gYz7yJx2canOve4OcYL37kx+KKAbeP2ty
/SW3sfPnIxKCNulheSp5t0M0xlbsaKstlOhhMERx6bx7mK1fa+3eM8dAs110
IM00xApPrui8+BYD08fcsh2iATbyYNc2iZ8OlH7k3OPOXnZD/qQ9g9ZAeIOo
8rS8m036LTcrIkUNBUXVUuGLW6xFOmytXU2D4YFQXHz7R/b0jehz6TkUFKR5
EE2Hr0E3P9eSJKdg0Gr2jc36Gew3BWllPBpaW2r6PKLvQb0x+1x5mBpQh7hn
jOgFz4EDqoZiDTSsqXkn+ZN+qLIbo8gnWiiJJ7ofKIYgZvuVvRMCBpiT4kV+
NcOQUG499OoIA+M/KGLeM48C3/f17PQUPYQ8IrOPETaQjHMcXyboIXWp+fJ3
4gnYFRj+MOkuA8ZVRNZhehKO15mljx7rYN8NksNPfAb+wX948Ju08LdEXFs3
MgXVfTKefbsGlA7Tho0FM3Dv66agFgcNa0sVXT2BTqAEqkrOIIW9WQDn1air
6RT2nkNjaW5MWREFsy+9efiM5rVnJtPYW4CoFNVmW6kawl96bhhvsmksDg1k
vkKotVICVSO3jzBOB8I/TQVFYRykvN/jj6QMuBrJxJQpDnJNcy//KtDDnROK
14INXGQgI47USfVwKU48+vTCInS0NX95WZQeex5od3PIumQlgz0eyjsUqQpT
6rDHQ7KajTO927TYW4xCl9Geq4fU2OOj6MH8HmUVjT1PtCk+dnx/A4U9L9R8
rb9wZSqFPS+0O6Oty9VCYc8bJa5693pHPY09H7Q0p8T0dFKNPV8UN0ZZMz7S
Ym8Jevt6sWXLlf//LUE+pxKMX5EM9vxQWfwtuXO9Hv4B1ff15Q==
               "]]},
             Annotation[#, "Charting`Private`Tag#3"]& ], 
            TagBox[
             {RGBColor[0, 0, 1], PointSize[
               NCache[
                Rational[1, 90], 0.011111111111111112`]], AbsoluteThickness[
              2], LineBox[CompressedData["
1:eJw1z2tMU3cYBvBDKSCK3RiLGV4iSmVsOEipEEDcexRmhOEglZrWrKvrbGGJ
jG10YzEu1pApUMKqZOKpsrisG/T0dk5ZCKDyrwIJrgXRgswqQsELjksBEZBC
O2eOH948eb788rxbZMUCOQvDMHh5/+ftLfwTx++ybNLeDFIaaIUgocJqCWPZ
WmiqumeAhpRy4tEIBNgmyvSpMWIajl52vLOuBLMNS8QlkzUUfDjorz2b40cR
4emFX6VbQJeh8C1aV1Dtheb6MzwTrCYdR6SRy8jG3n4tX2KAr9/k2ztPLKGj
xg310s0kDHxP8LY/XkRv+OSnD3bqGW8BOZPHo+UFJOM9R1ERhwbaXQbGm0Pa
trX/dHWZGG8W3TJ84Ci/bWG8aZRWF+xsclJwrNWfsI2YQtxiduR7p2jYd9qx
PCMfR66NzizlJA1v5xM32hLHkLF6U99vfhqGoxTn1P6HKMeddJV9mQbzZOIX
IocbaYQP3JwYGuaUfml24iCK8YjyPLkUaDjEi1H7HUSm50tP/m6G2IbEmh/l
vWjkAHox9asRVGXnxfG+dlRVVzF0a4IEmyuef6rTiPqTK1pix/WgErExU9Gf
MGpvGsy9p4fhke6wlMLrgGfKtmqukUBZtHfZSTcha4BXaZUZAW/jO8ewO6D+
zOPdLTNDA1ebmltwH6Y3P/Wu8Cgo/wjrdSncEJf6R1gDh4bmH/iBHO1D+MWZ
MN9opGHCoEje3f0EuL4DnL+9NEQNEV8qsXHIOtbeWjxHQ/5b3Rfr+VOgC27K
EdTS0LEVKyxqnAb15xF5okkKPr1CBITsn4UjBQfDlasomBfyL1x6/AxCnHE7
UKgZNB7HjjTVc2jsmzdlRxjh/QpFjzNyAYiZjMhKNcl4i7Cn1e702fWMtwQJ
cFLfHEzC4ivPC7BrGzESZ2C8FZg/THLJWSPEvvL8IDk8s3DDawZZOPZXkxjD
11WVXqoupSD+gUNVFhOA19ddFfAyaVgmif15zwLwK9miPUoHDV2livWbbCzc
JbnIa2RZ4Vwm/8nTqkC8e42aHHLTjMfGhYc+sbOKaMYLwrNL+3dVWijGC8JT
uN9laY5bGC8YN3feHP34GxPjheBz/f/q1p8xMN4qvE27U3V+J8l4ofi3HrlA
d13PeKF4h3Dj3p/2koy3Gpd463qidAbGW4OLl7gb0spNjBeG9xWofxbUWBhv
LZ4r2DeW1PJ638seXdzQX/L6Xw5eFB/d8e4jGv4DNyX46Q==
               "]]},
             Annotation[#, "Charting`Private`Tag#4"]& ]},
           {
           "WolframDynamicHighlight", <|
            "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
          StyleBox[
           DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
             Slot["HighlightElements"], 
             Slot["LayoutOptions"], 
             Slot["Meta"], 
             Charting`HighlightActionFunction["DynamicHighlight", {{{}, {}, 
                Annotation[{
                  Hue[0.67, 0.6, 0.6], 
                  Directive[
                   PointSize[
                    Rational[1, 90]], 
                   AbsoluteThickness[2], 
                   RGBColor[0.6, 0.4, 0.2]], 
                  Line[CompressedData["
1:eJw1z3FQk3UcBvB3MMStuZRKwUKkW2DWzdwQkC6+P0+64yYCIRhyXqvRXqXw
0ODQ42ju0kQOu0hy9M64lRIiiMJACCJ+s/d9t9ccNMWjw5g4IkBJQoZtwmSZ
9/LHc89/n3ueSE1BhjaAIAh4kv/7RqTycOlggGVIXDOcfpmDoCzSfEkSYJlp
ZeLayjmIP079NQICS/Mn7SmvijjI/8keurKQsEgPiaouv2mDRKe/+mSKH2+J
ik4oUlihdiu54DU/xt58rkwnYUHcYP9QHebDa0yxlqo5GvYvV15jD8/h1LEb
lu8TaPi9mNr4+pgXXziRPKIJpHnPgwcjVa5ykua9hxgrUlSeJIb3ZrG45fyk
TcPy3gxuyn3Xbjhq5b1pLN+xOX9YZ4OSLv+GV6gp/EdrqlkWx0Fymd33QDuJ
I6K/1OWZOHg+k7rao5jAmgNpEadaOLizljRU+EfxBlmrsSOfg4v3FbnZdhf+
+HqJsPKmDWaL/GqVwokbr1jO5ritUCmlHv15bQDXmKRu7GRhXb2i6lOtA6d9
dNfp6GBAf+SbXfIFGleYg5tjO2iw3JIrj7EXsLBeD7WradBnC4mmfXWQpD7l
GV9Ow52RXkn83l+Abgx9MbqGhuZLxkHhpt/gTLp88OevGUA9yv4JYgBihOdp
VScL9TLj5rQ9Q2DbHSh6q98Kx98mHLdIF9yjjqbv6LbBj4eUgVLjKKw0HOtE
73HwdyMZu6V3HFjTktGeJg7WDlN5RcQkJBeedGjrOMgM6f32nHIKdi7I4gzJ
HDAvE3v3tU7DFLg6Gigb7O6mBMHbZ2BcvurJbCv8m6U8/d2YG7xXN31VVsZC
5T/2mAT9Qyg5uOJeIsnA+nKyrz/MA/49xsKSUpr3vKD9rDOiNJjmvTng3vm8
uOI1GrxPvXnoG8oMlThp3nsMhlVROaoJBtY99fxQfP/BRavUCpoVRFv7LgK9
cAA+qAm3gfy2XX8kSoCeiynVnXXbwNdAbU93C9DSgv2ESscBd5BcHW4JQO/P
+67XtnFgSFKO3z0RiCZm4719VRzvCdGZZz1SXTjHe0Goq3oA3c5e9ILQDy8J
HjVkWXlvCbJrmgt8b7C8F4ymKxxydRjDe0uRKcEx79xG854IfeH6tbdTQPOe
CLWHMKllGTTviZG5RUyfkzG89wwS78zbGJLI8p4EacmmyTUaK+8tQxnru7ol
uYv7lqHEnCvqYtniXymqu7k1Nayag/8A/9L4dQ==
                   "]]}, "Charting`Private`Tag#1"], 
                Annotation[{
                  Hue[0.9060679774997897, 0.6, 0.6], 
                  Directive[
                   PointSize[
                    Rational[1, 90]], 
                   AbsoluteThickness[2], 
                   RGBColor[1, 0, 0]], 
                  Line[CompressedData["
1:eJw1z39Qk3UcB/BnbCRMWMiFOGsiJMZpgO6xJL34fIcZpGiOkxxoh6kMPEHt
IoFdAQaBApcIDd1YRT8QJcvhD8hnY9/nQdYPHMr0kp/ijwgwGuEcuHCwzPv6
x/ve/73u/Q7esS8h1YOiKHic//taMJ3/UY8Hu4rKb+O3ceCZqDx7xseDLZLv
n6/7koOoQ5o/7wKPVfQ1CgOXc5BhsMyb+wHFVjBYGl3EQvRN97HKeDeulshG
++UYvlujnHGencbidyRlmR+2gLDBsitF7MKGZV8lhLUaYL8ffdmcP4X1krFj
99QMdB3QLH95yImzJ9V1NGKI9xBn3FK/JOtliDeBk8PtnUdWGonnwILuZLmM
MhHPjtOtXeafuzHxxvF257LiLCMLKsYdGaoZw1N9TecWKTiIK7G47qeO4pRv
v1e+2sjBc5s1v5mkI7h1a7f5CsvB7YXK6jL3ID76Fp1j/ZSDH23SnQrLHewf
NJynFnDgyHKnrJPexCgqIs0dy0KFSPPvH5dv4PTQ4veP/GKCsJPSqo9TO3Hd
7GLDjM0IBYXHkyJmLmE/nMBLUhiA7Y2gi82nse3dmLjoXQwUKATUD5knYKkO
uUITGbh9t8MnKr0VbDztwdJIA+jPaHsEr1wF58YBUXCTEZCJvj5C3YCcjRdf
XFdugpOLtK+9ndYPjw4UBW4LZ+HQWqqzV3kH/NK6T4WMs/BTDs0XaQfBkdzf
kZ3Lwd+Pb8s6huFEbWVsYQsHC29pdmdRo3D+Qql2RTMHm/07dPX0GAibVGUz
Sg7aQqj0zHPjIN7TUzJxjYVtRg1v1gY7rLUHeMd7sTCZSNfUDj0Akbrx1Der
TVDxj2XFqoIJmMRWSWyGEZYcVl65Ln4Iucb7VSoXQzwnVKcNcuVvMsSbArmX
rSQ3jwHnE+8RNA9cndNcZSDeNDgksq2Zq1sg7Innhkqhqv1gIIYdc6jzTUkU
CtGO7g3dw0LEgKWgcDEPLe6sz+lbwIGrQbNh0wMe+mzJ+qCuzzn4NVs5X8J6
IPkLxx37LnFQ/QY9fK+cj1TPt1vX1HPEE6C2dvHKLTEc8TyRtSZ8WKdjieeJ
3tvev6mmDBPvGRQkjtR761uINwtFfWLj6+0G4nkh7uLI+mY9QzxvZC6ld379
OkM8b7QgZXpvgIEhnhD9lR9/Ok9gJN5sFPzF7/6B5hbi+aB5u/VDz9Zi4vmi
uQm+eSF1T/f5Iv6Wo60xcU//ilCp/9ILAQ0c/AfBkfMI
                   "]]}, "Charting`Private`Tag#2"], 
                Annotation[{
                  Hue[0.1421359549995791, 0.6, 0.6], 
                  Directive[
                   PointSize[
                    Rational[1, 90]], 
                   AbsoluteThickness[2], 
                   GrayLevel[0]], 
                  Line[CompressedData["
1:eJw1zn9Q03Ucx/HvJnP8EpaaBwkdqHEgMXMTIjt9f1LA1PhhMmPo3RDbAs0k
ETXDk6BDUE8GhOMLeodcZ0Txw+93P74D5btylh4bMukoFBImAt4YI4EGMlzl
ffrjdc//HvcKzTzyoZxLEAT8u/96P1R8Jr+Pa6B3cvrOpuuBJ1FQLb5cg8Ul
W+kVoofYEvKJFTgG6ahtrDiPgU/bTQErcgkD84U2gDqog80DblXFB262/uKe
XYuDtPDtVsWLWWqBzbu57PutGjV4N5o+lgW62HKm4mjz5zTkCMSdt888Zxec
VdHt31Dw+3Fy/Zsjs2yrearLJaGw52RTZXtPDPxCYW+GNZY60irv0NibZkf3
+4cnBmuw94xt3JK1r7BQi71Jdi4gYz7yJx2canOve4OcYL37kx+KKAbeP2ty
/SW3sfPnIxKCNulheSp5t0M0xlbsaKstlOhhMERx6bx7mK1fa+3eM8dAs110
IM00xApPrui8+BYD08fcsh2iATbyYNc2iZ8OlH7k3OPOXnZD/qQ9g9ZAeIOo
8rS8m036LTcrIkUNBUXVUuGLW6xFOmytXU2D4YFQXHz7R/b0jehz6TkUFKR5
EE2Hr0E3P9eSJKdg0Gr2jc36Gew3BWllPBpaW2r6PKLvQb0x+1x5mBpQh7hn
jOgFz4EDqoZiDTSsqXkn+ZN+qLIbo8gnWiiJJ7ofKIYgZvuVvRMCBpiT4kV+
NcOQUG499OoIA+M/KGLeM48C3/f17PQUPYQ8IrOPETaQjHMcXyboIXWp+fJ3
4gnYFRj+MOkuA8ZVRNZhehKO15mljx7rYN8NksNPfAb+wX948Ju08LdEXFs3
MgXVfTKefbsGlA7Tho0FM3Dv66agFgcNa0sVXT2BTqAEqkrOIIW9WQDn1air
6RT2nkNjaW5MWREFsy+9efiM5rVnJtPYW4CoFNVmW6kawl96bhhvsmksDg1k
vkKotVICVSO3jzBOB8I/TQVFYRykvN/jj6QMuBrJxJQpDnJNcy//KtDDnROK
14INXGQgI47USfVwKU48+vTCInS0NX95WZQeex5od3PIumQlgz0eyjsUqQpT
6rDHQ7KajTO927TYW4xCl9Geq4fU2OOj6MH8HmUVjT1PtCk+dnx/A4U9L9R8
rb9wZSqFPS+0O6Oty9VCYc8bJa5693pHPY09H7Q0p8T0dFKNPV8UN0ZZMz7S
Ym8Jevt6sWXLlf//LUE+pxKMX5EM9vxQWfwtuXO9Hv4B1ff15Q==
                   "]]}, "Charting`Private`Tag#3"], 
                Annotation[{
                  Hue[0.37820393249936934`, 0.6, 0.6], 
                  Directive[
                   PointSize[
                    Rational[1, 90]], 
                   AbsoluteThickness[2], 
                   RGBColor[0, 0, 1]], 
                  Line[CompressedData["
1:eJw1z2tMU3cYBvBDKSCK3RiLGV4iSmVsOEipEEDcexRmhOEglZrWrKvrbGGJ
jG10YzEu1pApUMKqZOKpsrisG/T0dk5ZCKDyrwIJrgXRgswqQsELjksBEZBC
O2eOH948eb788rxbZMUCOQvDMHh5/+ftLfwTx++ybNLeDFIaaIUgocJqCWPZ
WmiqumeAhpRy4tEIBNgmyvSpMWIajl52vLOuBLMNS8QlkzUUfDjorz2b40cR
4emFX6VbQJeh8C1aV1Dtheb6MzwTrCYdR6SRy8jG3n4tX2KAr9/k2ztPLKGj
xg310s0kDHxP8LY/XkRv+OSnD3bqGW8BOZPHo+UFJOM9R1ERhwbaXQbGm0Pa
trX/dHWZGG8W3TJ84Ci/bWG8aZRWF+xsclJwrNWfsI2YQtxiduR7p2jYd9qx
PCMfR66NzizlJA1v5xM32hLHkLF6U99vfhqGoxTn1P6HKMeddJV9mQbzZOIX
IocbaYQP3JwYGuaUfml24iCK8YjyPLkUaDjEi1H7HUSm50tP/m6G2IbEmh/l
vWjkAHox9asRVGXnxfG+dlRVVzF0a4IEmyuef6rTiPqTK1pix/WgErExU9Gf
MGpvGsy9p4fhke6wlMLrgGfKtmqukUBZtHfZSTcha4BXaZUZAW/jO8ewO6D+
zOPdLTNDA1ebmltwH6Y3P/Wu8Cgo/wjrdSncEJf6R1gDh4bmH/iBHO1D+MWZ
MN9opGHCoEje3f0EuL4DnL+9NEQNEV8qsXHIOtbeWjxHQ/5b3Rfr+VOgC27K
EdTS0LEVKyxqnAb15xF5okkKPr1CBITsn4UjBQfDlasomBfyL1x6/AxCnHE7
UKgZNB7HjjTVc2jsmzdlRxjh/QpFjzNyAYiZjMhKNcl4i7Cn1e702fWMtwQJ
cFLfHEzC4ivPC7BrGzESZ2C8FZg/THLJWSPEvvL8IDk8s3DDawZZOPZXkxjD
11WVXqoupSD+gUNVFhOA19ddFfAyaVgmif15zwLwK9miPUoHDV2livWbbCzc
JbnIa2RZ4Vwm/8nTqkC8e42aHHLTjMfGhYc+sbOKaMYLwrNL+3dVWijGC8JT
uN9laY5bGC8YN3feHP34GxPjheBz/f/q1p8xMN4qvE27U3V+J8l4ofi3HrlA
d13PeKF4h3Dj3p/2koy3Gpd463qidAbGW4OLl7gb0spNjBeG9xWofxbUWBhv
LZ4r2DeW1PJ638seXdzQX/L6Xw5eFB/d8e4jGv4DNyX46Q==
                   "]]}, "Charting`Private`Tag#4"]}}, <|
              "HighlightElements" -> <|
                "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
               "LayoutOptions" -> <|
                "PanelPlotLayout" -> <||>, 
                 "PlotRange" -> {{-2.356194490192345, 3.9269908169872414`}, {
                  0., 0.22}}, "Frame" -> {{False, False}, {False, False}}, 
                 "AxesOrigin" -> {0, 0}, 
                 "ImageSize" -> {360, 360/GoldenRatio}, 
                 "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
                 GoldenRatio^(-1), "DefaultStyle" -> {
                   Directive[
                    PointSize[
                    Rational[1, 90]], 
                    AbsoluteThickness[2], 
                    RGBColor[0, 0, 1]], 
                   Directive[
                    PointSize[
                    Rational[1, 90]], 
                    AbsoluteThickness[2], 
                    GrayLevel[0]], 
                   Directive[
                    PointSize[
                    Rational[1, 90]], 
                    AbsoluteThickness[2], 
                    RGBColor[1, 0, 0]], 
                   Directive[
                    PointSize[
                    Rational[1, 90]], 
                    AbsoluteThickness[2], 
                    RGBColor[0.6, 0.4, 0.2]]}, 
                 "HighlightLabelingFunctions" -> <|
                  "CoordinatesToolOptions" -> ({
                    Identity[
                    Part[#, 1]], 
                    Identity[
                    Part[#, 2]]}& ), 
                   "ScalingFunctions" -> {{Identity, Identity}, {
                    Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
                 False|>, 
               "Meta" -> <|
                "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
                 "Function" -> ListLinePlot, "GroupHighlight" -> 
                 False|>|>]]& )[<|
             "HighlightElements" -> <|
               "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
              "LayoutOptions" -> <|
               "PanelPlotLayout" -> <||>, 
                "PlotRange" -> {{-2.356194490192345, 3.9269908169872414`}, {
                 0., 0.22}}, "Frame" -> {{False, False}, {False, False}}, 
                "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio},
                 "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
                GoldenRatio^(-1), "DefaultStyle" -> {
                  Directive[
                   PointSize[
                    Rational[1, 90]], 
                   AbsoluteThickness[2], 
                   RGBColor[0, 0, 1]], 
                  Directive[
                   PointSize[
                    Rational[1, 90]], 
                   AbsoluteThickness[2], 
                   GrayLevel[0]], 
                  Directive[
                   PointSize[
                    Rational[1, 90]], 
                   AbsoluteThickness[2], 
                   RGBColor[1, 0, 0]], 
                  Directive[
                   PointSize[
                    Rational[1, 90]], 
                   AbsoluteThickness[2], 
                   RGBColor[0.6, 0.4, 0.2]]}, 
                "HighlightLabelingFunctions" -> <|
                 "CoordinatesToolOptions" -> ({
                    Identity[
                    Part[#, 1]], 
                    Identity[
                    Part[#, 2]]}& ), 
                  "ScalingFunctions" -> {{Identity, Identity}, {
                    Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
                False|>, 
              "Meta" -> <|
               "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
                "Function" -> ListLinePlot, "GroupHighlight" -> False|>|>],
            
            ImageSizeCache->{{
             4.503599627370496*^15, -4.503599627370496*^15}, {
             4.503599627370496*^15, -4.503599627370496*^15}}],
           Selectable->False]},
         Annotation[{{{}, {}, 
            Annotation[{
              Hue[0.67, 0.6, 0.6], 
              Directive[
               PointSize[
                Rational[1, 90]], 
               AbsoluteThickness[2], 
               RGBColor[0.6, 0.4, 0.2]], 
              Line[CompressedData["
1:eJw1z3FQk3UcBvB3MMStuZRKwUKkW2DWzdwQkC6+P0+64yYCIRhyXqvRXqXw
0ODQ42ju0kQOu0hy9M64lRIiiMJACCJ+s/d9t9ccNMWjw5g4IkBJQoZtwmSZ
9/LHc89/n3ueSE1BhjaAIAh4kv/7RqTycOlggGVIXDOcfpmDoCzSfEkSYJlp
ZeLayjmIP079NQICS/Mn7SmvijjI/8keurKQsEgPiaouv2mDRKe/+mSKH2+J
ik4oUlihdiu54DU/xt58rkwnYUHcYP9QHebDa0yxlqo5GvYvV15jD8/h1LEb
lu8TaPi9mNr4+pgXXziRPKIJpHnPgwcjVa5ykua9hxgrUlSeJIb3ZrG45fyk
TcPy3gxuyn3Xbjhq5b1pLN+xOX9YZ4OSLv+GV6gp/EdrqlkWx0Fymd33QDuJ
I6K/1OWZOHg+k7rao5jAmgNpEadaOLizljRU+EfxBlmrsSOfg4v3FbnZdhf+
+HqJsPKmDWaL/GqVwokbr1jO5ritUCmlHv15bQDXmKRu7GRhXb2i6lOtA6d9
dNfp6GBAf+SbXfIFGleYg5tjO2iw3JIrj7EXsLBeD7WradBnC4mmfXWQpD7l
GV9Ow52RXkn83l+Abgx9MbqGhuZLxkHhpt/gTLp88OevGUA9yv4JYgBihOdp
VScL9TLj5rQ9Q2DbHSh6q98Kx98mHLdIF9yjjqbv6LbBj4eUgVLjKKw0HOtE
73HwdyMZu6V3HFjTktGeJg7WDlN5RcQkJBeedGjrOMgM6f32nHIKdi7I4gzJ
HDAvE3v3tU7DFLg6Gigb7O6mBMHbZ2BcvurJbCv8m6U8/d2YG7xXN31VVsZC
5T/2mAT9Qyg5uOJeIsnA+nKyrz/MA/49xsKSUpr3vKD9rDOiNJjmvTng3vm8
uOI1GrxPvXnoG8oMlThp3nsMhlVROaoJBtY99fxQfP/BRavUCpoVRFv7LgK9
cAA+qAm3gfy2XX8kSoCeiynVnXXbwNdAbU93C9DSgv2ESscBd5BcHW4JQO/P
+67XtnFgSFKO3z0RiCZm4719VRzvCdGZZz1SXTjHe0Goq3oA3c5e9ILQDy8J
HjVkWXlvCbJrmgt8b7C8F4ymKxxydRjDe0uRKcEx79xG854IfeH6tbdTQPOe
CLWHMKllGTTviZG5RUyfkzG89wwS78zbGJLI8p4EacmmyTUaK+8tQxnru7ol
uYv7lqHEnCvqYtniXymqu7k1Nayag/8A/9L4dQ==
               "]]}, "Charting`Private`Tag#1"], 
            Annotation[{
              Hue[0.9060679774997897, 0.6, 0.6], 
              Directive[
               PointSize[
                Rational[1, 90]], 
               AbsoluteThickness[2], 
               RGBColor[1, 0, 0]], 
              Line[CompressedData["
1:eJw1z39Qk3UcB/BnbCRMWMiFOGsiJMZpgO6xJL34fIcZpGiOkxxoh6kMPEHt
IoFdAQaBApcIDd1YRT8QJcvhD8hnY9/nQdYPHMr0kp/ijwgwGuEcuHCwzPv6
x/ve/73u/Q7esS8h1YOiKHic//taMJ3/UY8Hu4rKb+O3ceCZqDx7xseDLZLv
n6/7koOoQ5o/7wKPVfQ1CgOXc5BhsMyb+wHFVjBYGl3EQvRN97HKeDeulshG
++UYvlujnHGencbidyRlmR+2gLDBsitF7MKGZV8lhLUaYL8ffdmcP4X1krFj
99QMdB3QLH95yImzJ9V1NGKI9xBn3FK/JOtliDeBk8PtnUdWGonnwILuZLmM
MhHPjtOtXeafuzHxxvF257LiLCMLKsYdGaoZw1N9TecWKTiIK7G47qeO4pRv
v1e+2sjBc5s1v5mkI7h1a7f5CsvB7YXK6jL3ID76Fp1j/ZSDH23SnQrLHewf
NJynFnDgyHKnrJPexCgqIs0dy0KFSPPvH5dv4PTQ4veP/GKCsJPSqo9TO3Hd
7GLDjM0IBYXHkyJmLmE/nMBLUhiA7Y2gi82nse3dmLjoXQwUKATUD5knYKkO
uUITGbh9t8MnKr0VbDztwdJIA+jPaHsEr1wF58YBUXCTEZCJvj5C3YCcjRdf
XFdugpOLtK+9ndYPjw4UBW4LZ+HQWqqzV3kH/NK6T4WMs/BTDs0XaQfBkdzf
kZ3Lwd+Pb8s6huFEbWVsYQsHC29pdmdRo3D+Qql2RTMHm/07dPX0GAibVGUz
Sg7aQqj0zHPjIN7TUzJxjYVtRg1v1gY7rLUHeMd7sTCZSNfUDj0Akbrx1Der
TVDxj2XFqoIJmMRWSWyGEZYcVl65Ln4Iucb7VSoXQzwnVKcNcuVvMsSbArmX
rSQ3jwHnE+8RNA9cndNcZSDeNDgksq2Zq1sg7Innhkqhqv1gIIYdc6jzTUkU
CtGO7g3dw0LEgKWgcDEPLe6sz+lbwIGrQbNh0wMe+mzJ+qCuzzn4NVs5X8J6
IPkLxx37LnFQ/QY9fK+cj1TPt1vX1HPEE6C2dvHKLTEc8TyRtSZ8WKdjieeJ
3tvev6mmDBPvGRQkjtR761uINwtFfWLj6+0G4nkh7uLI+mY9QzxvZC6ld379
OkM8b7QgZXpvgIEhnhD9lR9/Ok9gJN5sFPzF7/6B5hbi+aB5u/VDz9Zi4vmi
uQm+eSF1T/f5Iv6Wo60xcU//ilCp/9ILAQ0c/AfBkfMI
               "]]}, "Charting`Private`Tag#2"], 
            Annotation[{
              Hue[0.1421359549995791, 0.6, 0.6], 
              Directive[
               PointSize[
                Rational[1, 90]], 
               AbsoluteThickness[2], 
               GrayLevel[0]], 
              Line[CompressedData["
1:eJw1zn9Q03Ucx/HvJnP8EpaaBwkdqHEgMXMTIjt9f1LA1PhhMmPo3RDbAs0k
ETXDk6BDUE8GhOMLeodcZ0Txw+93P74D5btylh4bMukoFBImAt4YI4EGMlzl
ffrjdc//HvcKzTzyoZxLEAT8u/96P1R8Jr+Pa6B3cvrOpuuBJ1FQLb5cg8Ul
W+kVoofYEvKJFTgG6ahtrDiPgU/bTQErcgkD84U2gDqog80DblXFB262/uKe
XYuDtPDtVsWLWWqBzbu57PutGjV4N5o+lgW62HKm4mjz5zTkCMSdt888Zxec
VdHt31Dw+3Fy/Zsjs2yrearLJaGw52RTZXtPDPxCYW+GNZY60irv0NibZkf3
+4cnBmuw94xt3JK1r7BQi71Jdi4gYz7yJx2canOve4OcYL37kx+KKAbeP2ty
/SW3sfPnIxKCNulheSp5t0M0xlbsaKstlOhhMERx6bx7mK1fa+3eM8dAs110
IM00xApPrui8+BYD08fcsh2iATbyYNc2iZ8OlH7k3OPOXnZD/qQ9g9ZAeIOo
8rS8m036LTcrIkUNBUXVUuGLW6xFOmytXU2D4YFQXHz7R/b0jehz6TkUFKR5
EE2Hr0E3P9eSJKdg0Gr2jc36Gew3BWllPBpaW2r6PKLvQb0x+1x5mBpQh7hn
jOgFz4EDqoZiDTSsqXkn+ZN+qLIbo8gnWiiJJ7ofKIYgZvuVvRMCBpiT4kV+
NcOQUG499OoIA+M/KGLeM48C3/f17PQUPYQ8IrOPETaQjHMcXyboIXWp+fJ3
4gnYFRj+MOkuA8ZVRNZhehKO15mljx7rYN8NksNPfAb+wX948Ju08LdEXFs3
MgXVfTKefbsGlA7Tho0FM3Dv66agFgcNa0sVXT2BTqAEqkrOIIW9WQDn1air
6RT2nkNjaW5MWREFsy+9efiM5rVnJtPYW4CoFNVmW6kawl96bhhvsmksDg1k
vkKotVICVSO3jzBOB8I/TQVFYRykvN/jj6QMuBrJxJQpDnJNcy//KtDDnROK
14INXGQgI47USfVwKU48+vTCInS0NX95WZQeex5od3PIumQlgz0eyjsUqQpT
6rDHQ7KajTO927TYW4xCl9Geq4fU2OOj6MH8HmUVjT1PtCk+dnx/A4U9L9R8
rb9wZSqFPS+0O6Oty9VCYc8bJa5693pHPY09H7Q0p8T0dFKNPV8UN0ZZMz7S
Ym8Jevt6sWXLlf//LUE+pxKMX5EM9vxQWfwtuXO9Hv4B1ff15Q==
               "]]}, "Charting`Private`Tag#3"], 
            Annotation[{
              Hue[0.37820393249936934`, 0.6, 0.6], 
              Directive[
               PointSize[
                Rational[1, 90]], 
               AbsoluteThickness[2], 
               RGBColor[0, 0, 1]], 
              Line[CompressedData["
1:eJw1z2tMU3cYBvBDKSCK3RiLGV4iSmVsOEipEEDcexRmhOEglZrWrKvrbGGJ
jG10YzEu1pApUMKqZOKpsrisG/T0dk5ZCKDyrwIJrgXRgswqQsELjksBEZBC
O2eOH948eb788rxbZMUCOQvDMHh5/+ftLfwTx++ybNLeDFIaaIUgocJqCWPZ
WmiqumeAhpRy4tEIBNgmyvSpMWIajl52vLOuBLMNS8QlkzUUfDjorz2b40cR
4emFX6VbQJeh8C1aV1Dtheb6MzwTrCYdR6SRy8jG3n4tX2KAr9/k2ztPLKGj
xg310s0kDHxP8LY/XkRv+OSnD3bqGW8BOZPHo+UFJOM9R1ERhwbaXQbGm0Pa
trX/dHWZGG8W3TJ84Ci/bWG8aZRWF+xsclJwrNWfsI2YQtxiduR7p2jYd9qx
PCMfR66NzizlJA1v5xM32hLHkLF6U99vfhqGoxTn1P6HKMeddJV9mQbzZOIX
IocbaYQP3JwYGuaUfml24iCK8YjyPLkUaDjEi1H7HUSm50tP/m6G2IbEmh/l
vWjkAHox9asRVGXnxfG+dlRVVzF0a4IEmyuef6rTiPqTK1pix/WgErExU9Gf
MGpvGsy9p4fhke6wlMLrgGfKtmqukUBZtHfZSTcha4BXaZUZAW/jO8ewO6D+
zOPdLTNDA1ebmltwH6Y3P/Wu8Cgo/wjrdSncEJf6R1gDh4bmH/iBHO1D+MWZ
MN9opGHCoEje3f0EuL4DnL+9NEQNEV8qsXHIOtbeWjxHQ/5b3Rfr+VOgC27K
EdTS0LEVKyxqnAb15xF5okkKPr1CBITsn4UjBQfDlasomBfyL1x6/AxCnHE7
UKgZNB7HjjTVc2jsmzdlRxjh/QpFjzNyAYiZjMhKNcl4i7Cn1e702fWMtwQJ
cFLfHEzC4ivPC7BrGzESZ2C8FZg/THLJWSPEvvL8IDk8s3DDawZZOPZXkxjD
11WVXqoupSD+gUNVFhOA19ddFfAyaVgmif15zwLwK9miPUoHDV2livWbbCzc
JbnIa2RZ4Vwm/8nTqkC8e42aHHLTjMfGhYc+sbOKaMYLwrNL+3dVWijGC8JT
uN9laY5bGC8YN3feHP34GxPjheBz/f/q1p8xMN4qvE27U3V+J8l4ofi3HrlA
d13PeKF4h3Dj3p/2koy3Gpd463qidAbGW4OLl7gb0spNjBeG9xWofxbUWBhv
LZ4r2DeW1PJ638seXdzQX/L6Xw5eFB/d8e4jGv4DNyX46Q==
               "]]}, "Charting`Private`Tag#4"]}}, <|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, 
             "PlotRange" -> {{-2.356194490192345, 3.9269908169872414`}, {0., 
              0.22}}, "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
             "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
             GoldenRatio^(-1), "DefaultStyle" -> {
               Directive[
                PointSize[
                 Rational[1, 90]], 
                AbsoluteThickness[2], 
                RGBColor[0, 0, 1]], 
               Directive[
                PointSize[
                 Rational[1, 90]], 
                AbsoluteThickness[2], 
                GrayLevel[0]], 
               Directive[
                PointSize[
                 Rational[1, 90]], 
                AbsoluteThickness[2], 
                RGBColor[1, 0, 0]], 
               Directive[
                PointSize[
                 Rational[1, 90]], 
                AbsoluteThickness[2], 
                RGBColor[0.6, 0.4, 0.2]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 Identity[
                  Part[#, 1]], 
                 Identity[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> ListLinePlot, "GroupHighlight" -> False|>|>, 
          "DynamicHighlight"]], {{}, {}}}, 
       InterpretationBox[{
         TagBox[{{{}, {}, 
            TagBox[
             {RGBColor[0.6, 0.4, 0.2], Thickness[0.006], Opacity[1.], 
              Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7eXJ5/xbUfIAV/L/QAmpQ/bpx29/2LBYAs5vcV05
L00VwS+88ktosrA4nH8qVurFE2ExOP/vvlUbrCRF4fzHmz5ODOQUgfPNFrJd
6eUWhvNtlC7pdf8QhPNlqvlqe14JwPkX5hhGpN3lh/PPZ2x+brqbF85fpnnR
ImAvN5xvMOtCQdFJTjhf0cD2lthqdjj/1S5XVraNrHC+dPbuxPIeZjj/3ymh
pR8KGeH8YnuekMzv//bD+DuMzx74uvUXnL9e8NgG8b3f4Pxiq5nMdvmf4Hyr
1niPF1lv4Pz3GX/66zuewPnNR2Zb2f+4Dudf221zZBXzATg/Xsftb8jEffYw
/kOPiNC8eTfg/C/r7ddLWD+B828tlcv7eOENnF+dt9sjdP4nOD9igX74nN5v
cH5a+0mm+xd+wfmHW7S1e07/g/PjBJ8eEolkdIDxP1sdt3tYxgznr8/n/ZlU
wArns9Q/a0yawg7nN85U9hSfwgnne7PUax7p5Ibz13nm3ni3khfOt5i1/+i5
pfwI+aRLDmLPBOD8NIUQbccvgnD+psfsW90+CMH5XiKsat2MInB+mZeJ2SoG
UTj/5IpPQUd/IfgZJb/C5LnE4fzZria/gtkl4Pwi94Xzlk9B8KH5Bc4HAHaa
Xm0=
               "]]},
             Annotation[#, "Charting`Private`Tag#1"]& ], 
            TagBox[
             {RGBColor[1, 0, 0], Thickness[0.006], Opacity[1.], 
              Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7eXJ5/xbUfLArJkgsNM+/fjtDxsWS8D5La4r56Wp
IviFV34JTRYWh/NPxUq9eCIsBuf/3bdqg5WkKJz/eNPHiYGcInC+2UK2K73c
wnC+jdIlve4fgnC+TDVfbc8rATj/whzDiLS7/HD++YzNz01388L5yzQvWgTs
5YbzDWZdKCg6yQnnKxrY3hJbzQ7nv9rlysq2kRXOl87enVjewwzn/zsltPRD
ISOcX2zPE5L5/d9+GH+H8dkDX7f+gvPXCx7bIL73G5xfbDWT2S7/E5xv1Rrv
8SLrDZz/PuNPf33HEzi/+chsK/sf1+H8a7ttjqxiPgDnx+u4/Q2ZuM8exn/o
ERGaN+8GnP9lvf16CesncP6tpXJ5Hy+8gfOr83Z7hM7/BOdHLNAPn9P7Dc5P
az/JdP/CLzj/cIu2ds/pf3B+nODTQyKRjA4w/mer43YPy5jh/PX5vD+TCljh
fJb6Z41JU9jh/MaZyp7iUzjhfG+Wes0jndxw/jrP3BvvVvLC+Raz9h89t5Qf
IZ90yUHsmQCcn6YQou34RRDO3/SYfavbByE430uEVa2bUQTOL/MyMVvFIArn
n1zxKejoLwQ/o+RXmDyXOJw/29XkVzC7BJxf5L5w3vIpCD40v8D5AI3Wsrk=

               "]]},
             Annotation[#, "Charting`Private`Tag#2"]& ], 
            TagBox[
             {GrayLevel[0], Thickness[0.006], Opacity[1.], 
              Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7eXJ5/xbUfIAV/L/QAmpTfbpx29/2LBYAs5vcV05
L00VwS+88ktosrA4nH8qVurFE2ExOP/vvlUbrCRF4fzHmz5ODOQUgfPNFrJd
6eUWhvNtlC7pdf8QhPNlqvlqe14JwPkX5hhGpN3lh/PPZ2x+brqbF85fpnnR
ImAvN5xvMOtCQdFJTjhf0cD2lthqdjj/1S5XVraNrHC+dPbuxPIeZjj/3ymh
pR8KGeH8YnuekMzv//bD+DuMzx74uvUXnL9e8NgG8b3f4Pxiq5nMdvmf4Hyr
1niPF1lv4Pz3GX/66zuewPnNR2Zb2f+4Dudf221zZBXzATg/Xsftb8jEffYw
/kOPiNC8eTfg/C/r7ddLWD+B828tlcv7eOENnF+dt9sjdP4nOD9igX74nN5v
cH5a+0mm+xd+wfmHW7S1e07/g/PjBJ8eEolkdIDxP1sdt3tYxgznr8/n/ZlU
wArns9Q/a0yawg7nN85U9hSfwgnne7PUax7p5Ibz13nm3ni3khfOt5i1/+i5
pfwI+aRLDmLPBOD8NIUQbccvgnD+psfsW90+CMH5XiKsat2MInB+mZeJ2SoG
UTj/5IpPQUd/IfgZJb/C5LnE4fzZria/gtkl4Pwi94Xzlk9B8KH5Bc4HAEHP
Wy0=
               "]]},
             Annotation[#, "Charting`Private`Tag#3"]& ], 
            TagBox[
             {RGBColor[0, 0, 1], Thickness[0.006], Opacity[1.], 
              Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7eXJ5/xbUfLArJkgsNI+/fjtDxsWS8D5La4r56Wp
IviFV34JTRYWh/NPxUq9eCIsBuf/3bdqg5WkKJz/eNPHiYGcInC+2UK2K73c
wnC+jdIlve4fgnC+TDVfbc8rATj/whzDiLS7/HD++YzNz01388L5yzQvWgTs
5YbzDWZdKCg6yQnnKxrY3hJbzQ7nv9rlysq2kRXOl87enVjewwzn/zsltPRD
ISOcX2zPE5L5/d9+GH+H8dkDX7f+gvPXCx7bIL73G5xfbDWT2S7/E5xv1Rrv
8SLrDZz/PuNPf33HEzi/+chsK/sf1+H8a7ttjqxiPgDnx+u4/Q2ZuM8exn/o
ERGaN+8GnP9lvf16CesncP6tpXJ5Hy+8gfOr83Z7hM7/BOdHLNAPn9P7Dc5P
az/JdP/CLzj/cIu2ds/pf3B+nODTQyKRjA4w/mer43YPy5jh/PX5vD+TCljh
fJb6Z41JU9jh/MaZyp7iUzjhfG+Wes0jndxw/jrP3BvvVvLC+Raz9h89t5Qf
IZ90yUHsmQCcn6YQou34RRDO3/SYfavbByE430uEVa2bUQTOL/MyMVvFIArn
n1zxKejoLwQ/o+RXmDyXOJw/29XkVzC7BJxf5L5w3vIpCD40v8D5AFkLr3k=

               "]]},
             Annotation[#, "Charting`Private`Tag#4"]& ]}, {}},
          {
          "WolframDynamicHighlight", <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
         StyleBox[
          DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
            Slot["HighlightElements"], 
            Slot["LayoutOptions"], 
            Slot["Meta"], 
            Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
                Annotation[{
                  Directive[
                   Opacity[1.], 
                   AbsoluteThickness[2], 
                   RGBColor[0.6, 0.4, 0.2], 
                   Dashing[{Small, Small}], 
                   Thickness[0.006]], 
                  Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7eXJ5/xbUfIAV/L/QAmpQ/bpx29/2LBYAs5vcV05
L00VwS+88ktosrA4nH8qVurFE2ExOP/vvlUbrCRF4fzHmz5ODOQUgfPNFrJd
6eUWhvNtlC7pdf8QhPNlqvlqe14JwPkX5hhGpN3lh/PPZ2x+brqbF85fpnnR
ImAvN5xvMOtCQdFJTjhf0cD2lthqdjj/1S5XVraNrHC+dPbuxPIeZjj/3ymh
pR8KGeH8YnuekMzv//bD+DuMzx74uvUXnL9e8NgG8b3f4Pxiq5nMdvmf4Hyr
1niPF1lv4Pz3GX/66zuewPnNR2Zb2f+4Dudf221zZBXzATg/Xsftb8jEffYw
/kOPiNC8eTfg/C/r7ddLWD+B828tlcv7eOENnF+dt9sjdP4nOD9igX74nN5v
cH5a+0mm+xd+wfmHW7S1e07/g/PjBJ8eEolkdIDxP1sdt3tYxgznr8/n/ZlU
wArns9Q/a0yawg7nN85U9hSfwgnne7PUax7p5Ibz13nm3ni3khfOt5i1/+i5
pfwI+aRLDmLPBOD8NIUQbccvgnD+psfsW90+CMH5XiKsat2MInB+mZeJ2SoG
UTj/5IpPQUd/IfgZJb/C5LnE4fzZria/gtkl4Pwi94Xzlk9B8KH5Bc4HAHaa
Xm0=
                   "]]}, "Charting`Private`Tag#1"], 
                Annotation[{
                  Directive[
                   Opacity[1.], 
                   AbsoluteThickness[2], 
                   RGBColor[1, 0, 0], 
                   Dashing[{Small, Small}], 
                   Thickness[0.006]], 
                  Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7eXJ5/xbUfLArJkgsNM+/fjtDxsWS8D5La4r56Wp
IviFV34JTRYWh/NPxUq9eCIsBuf/3bdqg5WkKJz/eNPHiYGcInC+2UK2K73c
wnC+jdIlve4fgnC+TDVfbc8rATj/whzDiLS7/HD++YzNz01388L5yzQvWgTs
5YbzDWZdKCg6yQnnKxrY3hJbzQ7nv9rlysq2kRXOl87enVjewwzn/zsltPRD
ISOcX2zPE5L5/d9+GH+H8dkDX7f+gvPXCx7bIL73G5xfbDWT2S7/E5xv1Rrv
8SLrDZz/PuNPf33HEzi/+chsK/sf1+H8a7ttjqxiPgDnx+u4/Q2ZuM8exn/o
ERGaN+8GnP9lvf16CesncP6tpXJ5Hy+8gfOr83Z7hM7/BOdHLNAPn9P7Dc5P
az/JdP/CLzj/cIu2ds/pf3B+nODTQyKRjA4w/mer43YPy5jh/PX5vD+TCljh
fJb6Z41JU9jh/MaZyp7iUzjhfG+Wes0jndxw/jrP3BvvVvLC+Raz9h89t5Qf
IZ90yUHsmQCcn6YQou34RRDO3/SYfavbByE430uEVa2bUQTOL/MyMVvFIArn
n1zxKejoLwQ/o+RXmDyXOJw/29XkVzC7BJxf5L5w3vIpCD40v8D5AI3Wsrk=

                   "]]}, "Charting`Private`Tag#2"], 
                Annotation[{
                  Directive[
                   Opacity[1.], 
                   AbsoluteThickness[2], 
                   GrayLevel[0], 
                   Dashing[{Small, Small}], 
                   Thickness[0.006]], 
                  Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7eXJ5/xbUfIAV/L/QAmpTfbpx29/2LBYAs5vcV05
L00VwS+88ktosrA4nH8qVurFE2ExOP/vvlUbrCRF4fzHmz5ODOQUgfPNFrJd
6eUWhvNtlC7pdf8QhPNlqvlqe14JwPkX5hhGpN3lh/PPZ2x+brqbF85fpnnR
ImAvN5xvMOtCQdFJTjhf0cD2lthqdjj/1S5XVraNrHC+dPbuxPIeZjj/3ymh
pR8KGeH8YnuekMzv//bD+DuMzx74uvUXnL9e8NgG8b3f4Pxiq5nMdvmf4Hyr
1niPF1lv4Pz3GX/66zuewPnNR2Zb2f+4Dudf221zZBXzATg/Xsftb8jEffYw
/kOPiNC8eTfg/C/r7ddLWD+B828tlcv7eOENnF+dt9sjdP4nOD9igX74nN5v
cH5a+0mm+xd+wfmHW7S1e07/g/PjBJ8eEolkdIDxP1sdt3tYxgznr8/n/ZlU
wArns9Q/a0yawg7nN85U9hSfwgnne7PUax7p5Ibz13nm3ni3khfOt5i1/+i5
pfwI+aRLDmLPBOD8NIUQbccvgnD+psfsW90+CMH5XiKsat2MInB+mZeJ2SoG
UTj/5IpPQUd/IfgZJb/C5LnE4fzZria/gtkl4Pwi94Xzlk9B8KH5Bc4HAEHP
Wy0=
                   "]]}, "Charting`Private`Tag#3"], 
                Annotation[{
                  Directive[
                   Opacity[1.], 
                   AbsoluteThickness[2], 
                   RGBColor[0, 0, 1], 
                   Dashing[{Small, Small}], 
                   Thickness[0.006]], 
                  Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7eXJ5/xbUfLArJkgsNI+/fjtDxsWS8D5La4r56Wp
IviFV34JTRYWh/NPxUq9eCIsBuf/3bdqg5WkKJz/eNPHiYGcInC+2UK2K73c
wnC+jdIlve4fgnC+TDVfbc8rATj/whzDiLS7/HD++YzNz01388L5yzQvWgTs
5YbzDWZdKCg6yQnnKxrY3hJbzQ7nv9rlysq2kRXOl87enVjewwzn/zsltPRD
ISOcX2zPE5L5/d9+GH+H8dkDX7f+gvPXCx7bIL73G5xfbDWT2S7/E5xv1Rrv
8SLrDZz/PuNPf33HEzi/+chsK/sf1+H8a7ttjqxiPgDnx+u4/Q2ZuM8exn/o
ERGaN+8GnP9lvf16CesncP6tpXJ5Hy+8gfOr83Z7hM7/BOdHLNAPn9P7Dc5P
az/JdP/CLzj/cIu2ds/pf3B+nODTQyKRjA4w/mer43YPy5jh/PX5vD+TCljh
fJb6Z41JU9jh/MaZyp7iUzjhfG+Wes0jndxw/jrP3BvvVvLC+Raz9h89t5Qf
IZ90yUHsmQCcn6YQou34RRDO3/SYfavbByE430uEVa2bUQTOL/MyMVvFIArn
n1zxKejoLwQ/o+RXmDyXOJw/29XkVzC7BJxf5L5w3vIpCD40v8D5AFkLr3k=

                   "]]}, "Charting`Private`Tag#4"]}}, {}}, <|
             "HighlightElements" -> <|
               "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
              "LayoutOptions" -> <|
               "PanelPlotLayout" -> <||>, 
                "PlotRange" -> {{(-2) Pi, 2 Pi}, {0.05, 0.1414213562373095}}, 
                "Frame" -> {{False, False}, {False, False}}, 
                "AxesOrigin" -> {0, 0.050000000000000114`}, 
                "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True},
                 "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
                "DefaultStyle" -> {
                  Directive[
                   Opacity[1.], 
                   AbsoluteThickness[2], 
                   RGBColor[0, 0, 1], 
                   Dashing[{Small, Small}], 
                   Thickness[0.006]], 
                  Directive[
                   Opacity[1.], 
                   AbsoluteThickness[2], 
                   GrayLevel[0], 
                   Dashing[{Small, Small}], 
                   Thickness[0.006]], 
                  Directive[
                   Opacity[1.], 
                   AbsoluteThickness[2], 
                   RGBColor[1, 0, 0], 
                   Dashing[{Small, Small}], 
                   Thickness[0.006]], 
                  Directive[
                   Opacity[1.], 
                   AbsoluteThickness[2], 
                   RGBColor[0.6, 0.4, 0.2], 
                   Dashing[{Small, Small}], 
                   Thickness[0.006]]}, 
                "HighlightLabelingFunctions" -> <|
                 "CoordinatesToolOptions" -> ({
                    Identity[
                    Part[#, 1]], 
                    Identity[
                    Part[#, 2]]}& ), 
                  "ScalingFunctions" -> {{Identity, Identity}, {
                    Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
                False|>, 
              "Meta" -> <|
               "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
                "Function" -> Plot, "GroupHighlight" -> False|>|>]]& )[<|
            "HighlightElements" -> <|
              "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
             "LayoutOptions" -> <|
              "PanelPlotLayout" -> <||>, 
               "PlotRange" -> {{(-2) Pi, 2 Pi}, {0.05, 0.1414213562373095}}, 
               "Frame" -> {{False, False}, {False, False}}, 
               "AxesOrigin" -> {0, 0.050000000000000114`}, 
               "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
               "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
               "DefaultStyle" -> {
                 Directive[
                  Opacity[1.], 
                  AbsoluteThickness[2], 
                  RGBColor[0, 0, 1], 
                  Dashing[{Small, Small}], 
                  Thickness[0.006]], 
                 Directive[
                  Opacity[1.], 
                  AbsoluteThickness[2], 
                  GrayLevel[0], 
                  Dashing[{Small, Small}], 
                  Thickness[0.006]], 
                 Directive[
                  Opacity[1.], 
                  AbsoluteThickness[2], 
                  RGBColor[1, 0, 0], 
                  Dashing[{Small, Small}], 
                  Thickness[0.006]], 
                 Directive[
                  Opacity[1.], 
                  AbsoluteThickness[2], 
                  RGBColor[0.6, 0.4, 0.2], 
                  Dashing[{Small, Small}], 
                  Thickness[0.006]]}, 
               "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                   Identity[
                    Part[#, 1]], 
                   Identity[
                    Part[#, 2]]}& ), 
                 "ScalingFunctions" -> {{Identity, Identity}, {
                   Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
               False|>, 
             "Meta" -> <|
              "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
               "Function" -> Plot, "GroupHighlight" -> False|>|>],
           
           ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
            4.503599627370496*^15, -4.503599627370496*^15}}],
          Selectable->False]},
        Annotation[{{{{}, {}, 
            Annotation[{
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               RGBColor[0.6, 0.4, 0.2], 
               Dashing[{Small, Small}], 
               Thickness[0.006]], 
              Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7eXJ5/xbUfIAV/L/QAmpQ/bpx29/2LBYAs5vcV05
L00VwS+88ktosrA4nH8qVurFE2ExOP/vvlUbrCRF4fzHmz5ODOQUgfPNFrJd
6eUWhvNtlC7pdf8QhPNlqvlqe14JwPkX5hhGpN3lh/PPZ2x+brqbF85fpnnR
ImAvN5xvMOtCQdFJTjhf0cD2lthqdjj/1S5XVraNrHC+dPbuxPIeZjj/3ymh
pR8KGeH8YnuekMzv//bD+DuMzx74uvUXnL9e8NgG8b3f4Pxiq5nMdvmf4Hyr
1niPF1lv4Pz3GX/66zuewPnNR2Zb2f+4Dudf221zZBXzATg/Xsftb8jEffYw
/kOPiNC8eTfg/C/r7ddLWD+B828tlcv7eOENnF+dt9sjdP4nOD9igX74nN5v
cH5a+0mm+xd+wfmHW7S1e07/g/PjBJ8eEolkdIDxP1sdt3tYxgznr8/n/ZlU
wArns9Q/a0yawg7nN85U9hSfwgnne7PUax7p5Ibz13nm3ni3khfOt5i1/+i5
pfwI+aRLDmLPBOD8NIUQbccvgnD+psfsW90+CMH5XiKsat2MInB+mZeJ2SoG
UTj/5IpPQUd/IfgZJb/C5LnE4fzZria/gtkl4Pwi94Xzlk9B8KH5Bc4HAHaa
Xm0=
               "]]}, "Charting`Private`Tag#1"], 
            Annotation[{
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               RGBColor[1, 0, 0], 
               Dashing[{Small, Small}], 
               Thickness[0.006]], 
              Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7eXJ5/xbUfLArJkgsNM+/fjtDxsWS8D5La4r56Wp
IviFV34JTRYWh/NPxUq9eCIsBuf/3bdqg5WkKJz/eNPHiYGcInC+2UK2K73c
wnC+jdIlve4fgnC+TDVfbc8rATj/whzDiLS7/HD++YzNz01388L5yzQvWgTs
5YbzDWZdKCg6yQnnKxrY3hJbzQ7nv9rlysq2kRXOl87enVjewwzn/zsltPRD
ISOcX2zPE5L5/d9+GH+H8dkDX7f+gvPXCx7bIL73G5xfbDWT2S7/E5xv1Rrv
8SLrDZz/PuNPf33HEzi/+chsK/sf1+H8a7ttjqxiPgDnx+u4/Q2ZuM8exn/o
ERGaN+8GnP9lvf16CesncP6tpXJ5Hy+8gfOr83Z7hM7/BOdHLNAPn9P7Dc5P
az/JdP/CLzj/cIu2ds/pf3B+nODTQyKRjA4w/mer43YPy5jh/PX5vD+TCljh
fJb6Z41JU9jh/MaZyp7iUzjhfG+Wes0jndxw/jrP3BvvVvLC+Raz9h89t5Qf
IZ90yUHsmQCcn6YQou34RRDO3/SYfavbByE430uEVa2bUQTOL/MyMVvFIArn
n1zxKejoLwQ/o+RXmDyXOJw/29XkVzC7BJxf5L5w3vIpCD40v8D5AI3Wsrk=

               "]]}, "Charting`Private`Tag#2"], 
            Annotation[{
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               GrayLevel[0], 
               Dashing[{Small, Small}], 
               Thickness[0.006]], 
              Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7eXJ5/xbUfIAV/L/QAmpTfbpx29/2LBYAs5vcV05
L00VwS+88ktosrA4nH8qVurFE2ExOP/vvlUbrCRF4fzHmz5ODOQUgfPNFrJd
6eUWhvNtlC7pdf8QhPNlqvlqe14JwPkX5hhGpN3lh/PPZ2x+brqbF85fpnnR
ImAvN5xvMOtCQdFJTjhf0cD2lthqdjj/1S5XVraNrHC+dPbuxPIeZjj/3ymh
pR8KGeH8YnuekMzv//bD+DuMzx74uvUXnL9e8NgG8b3f4Pxiq5nMdvmf4Hyr
1niPF1lv4Pz3GX/66zuewPnNR2Zb2f+4Dudf221zZBXzATg/Xsftb8jEffYw
/kOPiNC8eTfg/C/r7ddLWD+B828tlcv7eOENnF+dt9sjdP4nOD9igX74nN5v
cH5a+0mm+xd+wfmHW7S1e07/g/PjBJ8eEolkdIDxP1sdt3tYxgznr8/n/ZlU
wArns9Q/a0yawg7nN85U9hSfwgnne7PUax7p5Ibz13nm3ni3khfOt5i1/+i5
pfwI+aRLDmLPBOD8NIUQbccvgnD+psfsW90+CMH5XiKsat2MInB+mZeJ2SoG
UTj/5IpPQUd/IfgZJb/C5LnE4fzZria/gtkl4Pwi94Xzlk9B8KH5Bc4HAEHP
Wy0=
               "]]}, "Charting`Private`Tag#3"], 
            Annotation[{
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               RGBColor[0, 0, 1], 
               Dashing[{Small, Small}], 
               Thickness[0.006]], 
              Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7eXJ5/xbUfLArJkgsNI+/fjtDxsWS8D5La4r56Wp
IviFV34JTRYWh/NPxUq9eCIsBuf/3bdqg5WkKJz/eNPHiYGcInC+2UK2K73c
wnC+jdIlve4fgnC+TDVfbc8rATj/whzDiLS7/HD++YzNz01388L5yzQvWgTs
5YbzDWZdKCg6yQnnKxrY3hJbzQ7nv9rlysq2kRXOl87enVjewwzn/zsltPRD
ISOcX2zPE5L5/d9+GH+H8dkDX7f+gvPXCx7bIL73G5xfbDWT2S7/E5xv1Rrv
8SLrDZz/PuNPf33HEzi/+chsK/sf1+H8a7ttjqxiPgDnx+u4/Q2ZuM8exn/o
ERGaN+8GnP9lvf16CesncP6tpXJ5Hy+8gfOr83Z7hM7/BOdHLNAPn9P7Dc5P
az/JdP/CLzj/cIu2ds/pf3B+nODTQyKRjA4w/mer43YPy5jh/PX5vD+TCljh
fJb6Z41JU9jh/MaZyp7iUzjhfG+Wes0jndxw/jrP3BvvVvLC+Raz9h89t5Qf
IZ90yUHsmQCcn6YQou34RRDO3/SYfavbByE430uEVa2bUQTOL/MyMVvFIArn
n1zxKejoLwQ/o+RXmDyXOJw/29XkVzC7BJxf5L5w3vIpCD40v8D5AFkLr3k=

               "]]}, "Charting`Private`Tag#4"]}}, {}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{(-2) Pi, 2 Pi}, {0.05, 0.1414213562373095}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0.050000000000000114`}, 
            "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
            "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
            "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               RGBColor[0, 0, 1], 
               Dashing[{Small, Small}], 
               Thickness[0.006]], 
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               GrayLevel[0], 
               Dashing[{Small, Small}], 
               Thickness[0.006]], 
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               RGBColor[1, 0, 0], 
               Dashing[{Small, Small}], 
               Thickness[0.006]], 
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               RGBColor[0.6, 0.4, 0.2], 
               Dashing[{Small, Small}], 
               Thickness[0.006]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]]},
      AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
      Axes->{True, True},
      AxesLabel->{None, None},
      AxesOrigin->NCache[{Rational[-3, 4] Pi, 0}, {-2.356194490192345, 0}],
      AxesStyle->Directive[
        GrayLevel[0], FontFamily -> "Times", FontSize -> 12],
      DisplayFunction->Identity,
      Epilog->{
        InsetBox[
         BoxData[
          FormBox[
           InterpretationBox[
            Cell[
             BoxData[
              FormBox[
               StyleBox[
               "\"\[CapitalDelta]\[Omega] (root mean squared error)\"", 
                FontSize -> 14, FontFamily -> "Times New Roman", 
                TextAlignment -> Center, StripOnInput -> False], TextForm]], 
             "InlineText"], 
            Text[
             Style[
             "\[CapitalDelta]\[Omega] (root mean squared error)", FontSize -> 
              14, FontFamily -> "Times New Roman", TextAlignment -> Center]]],
            TraditionalForm]], 
         Scaled[{0.32, 0.97}]], 
        InsetBox[
         BoxData[
          FormBox[
           InterpretationBox[
            Cell[
             BoxData[
              FormBox[
               StyleBox[
               "\"\[Omega] (rotation angle)\"", FontSize -> 14, FontFamily -> 
                "Times New Roman", TextAlignment -> Center, StripOnInput -> 
                False], TextForm]], "InlineText"], 
            Text[
             Style[
             "\[Omega] (rotation angle)", FontSize -> 14, FontFamily -> 
              "Times New Roman", TextAlignment -> Center]]], 
           TraditionalForm]], 
         Scaled[{0.8, 0.07}]]},
      Frame->{{False, False}, {False, False}},
      FrameLabel->{{None, None}, {None, None}},
      FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
      GridLines->{None, None},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      ImageSize->300,
      Method->{
       "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultMeshStyle" -> AbsolutePointSize[6], "DefaultPlotStyle" -> {
          Directive[
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.880722, 0.611041, 0.142051], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.560181, 0.691569, 0.194885], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.922526, 0.385626, 0.209179], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.528488, 0.470624, 0.701351], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.772079, 0.431554, 0.102387], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.363898, 0.618501, 0.782349], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[1, 0.75, 0], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.647624, 0.37816, 0.614037], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.571589, 0.586483, 0.], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.915, 0.3325, 0.2125], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[
           0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
           AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
        "RangePadding" -> Scaled[0.05], "OptimizePlotMarkers" -> True, 
        "IncludeHighlighting" -> "CurrentSet", "HighlightStyle" -> Automatic, 
        "OptimizePlotMarkers" -> True, 
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& )}},
      PlotRange->{{-2.356194490192345, 3.9269908169872414`}, {0., 0.22}},
      PlotRangeClipping->True,
      PlotRangePadding->{{0, 0}, {0, 0}},
      Ticks->{{{
          NCache[Rational[-1, 2] Pi, -1.5707963267948966`], 
          FormBox[
           RowBox[{"-", 
             FractionBox["\[Pi]", "2"]}], TraditionalForm]}, {
          NCache[Rational[-1, 4] Pi, -0.7853981633974483], ""}, {
          NCache[Rational[-1, 2] Pi, -1.5707963267948966`], 
          FormBox[
           RowBox[{"-", 
             FractionBox["\[Pi]", "2"]}], TraditionalForm]}, {0, 
          FormBox["0", TraditionalForm]}, {
          NCache[Rational[1, 4] Pi, 0.7853981633974483], ""}, {
          NCache[Rational[1, 2] Pi, 1.5707963267948966`], 
          FormBox[
           FractionBox["\[Pi]", "2"], TraditionalForm]}, {
          NCache[Pi, 3.141592653589793], 
          FormBox["\[Pi]", TraditionalForm]}, {
          NCache[Rational[5, 4] Pi, 3.9269908169872414`], ""}}, Automatic}], 
     GraphicsBox[{{}, 
       InterpretationBox[{
         TagBox[{{}, {}, 
           TagBox[
            {RGBColor[0.6, 0.4, 0.2], PointSize[
              NCache[
               Rational[1, 180], 0.005555555555555556]], AbsoluteThickness[2],
              LineBox[CompressedData["
1:eJzt2nk011vXAHCZK/SjEmUOIZR59pMMRcYMiQrJnHkKmTKFW0hIQjLzQxIS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              "]]},
            Annotation[#, "Charting`Private`Tag#1"]& ], 
           TagBox[
            {RGBColor[1, 0, 0], PointSize[
              NCache[
               Rational[1, 180], 0.005555555555555556]], AbsoluteThickness[2],
              LineBox[CompressedData["
1:eJzV3Hk4lO37P3CJEorKWiraQ0UkpTqRLakkorQoS1pRiFCylFAkIkm2bFkj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              "]]},
            Annotation[#, "Charting`Private`Tag#2"]& ], 
           TagBox[
            {GrayLevel[0], PointSize[
              NCache[
               Rational[1, 180], 0.005555555555555556]], AbsoluteThickness[2],
              LineBox[CompressedData["
1:eJzV13k01d3bMHBpRoZCFJImQ4mUIemiJERRMqYIZQqZMoVMmUJSUogMUZkS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              "]]},
            Annotation[#, "Charting`Private`Tag#3"]& ], 
           TagBox[
            {RGBColor[0, 0, 1], PointSize[
              NCache[
               Rational[1, 180], 0.005555555555555556]], AbsoluteThickness[2],
              LineBox[CompressedData["
1:eJzd13c019H/OHDEexrJiEIoJaOSkZHulT2TiJCGzMooZJXdMFKoVGaUzKSM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              "]]},
            Annotation[#, "Charting`Private`Tag#4"]& ]},
          {
          "WolframDynamicHighlight", <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
         StyleBox[
          DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
            Slot["HighlightElements"], 
            Slot["LayoutOptions"], 
            Slot["Meta"], 
            Charting`HighlightActionFunction["DynamicHighlight", {{{}, {}, 
               Annotation[{
                 Hue[0.67, 0.6, 0.6], 
                 Directive[
                  PointSize[
                   Rational[1, 180]], 
                  AbsoluteThickness[2], 
                  RGBColor[0.6, 0.4, 0.2]], 
                 Line[CompressedData["
1:eJzt2nk011vXAHCZK/SjEmUOIZR59pMMRcYMiQrJnHkKmTKFW0hIQjLzQxIS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                  "]]}, "Charting`Private`Tag#1"], 
               Annotation[{
                 Hue[0.9060679774997897, 0.6, 0.6], 
                 Directive[
                  PointSize[
                   Rational[1, 180]], 
                  AbsoluteThickness[2], 
                  RGBColor[1, 0, 0]], 
                 Line[CompressedData["
1:eJzV3Hk4lO37P3CJEorKWiraQ0UkpTqRLakkorQoS1pRiFCylFAkIkm2bFkj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                  "]]}, "Charting`Private`Tag#2"], 
               Annotation[{
                 Hue[0.1421359549995791, 0.6, 0.6], 
                 Directive[
                  PointSize[
                   Rational[1, 180]], 
                  AbsoluteThickness[2], 
                  GrayLevel[0]], 
                 Line[CompressedData["
1:eJzV13k01d3bMHBpRoZCFJImQ4mUIemiJERRMqYIZQqZMoVMmUJSUogMUZkS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                  "]]}, "Charting`Private`Tag#3"], 
               Annotation[{
                 Hue[0.37820393249936934`, 0.6, 0.6], 
                 Directive[
                  PointSize[
                   Rational[1, 180]], 
                  AbsoluteThickness[2], 
                  RGBColor[0, 0, 1]], 
                 Line[CompressedData["
1:eJzd13c019H/OHDEexrJiEIoJaOSkZHulT2TiJCGzMooZJXdMFKoVGaUzKSM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                  "]]}, "Charting`Private`Tag#4"]}}, <|
             "HighlightElements" -> <|
               "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
              "LayoutOptions" -> <|
               "PanelPlotLayout" -> <||>, 
                "PlotRange" -> {{-1.1485451733436247`, 3.4413687236897728`}, {
                  0, 0.9999607493017721}}, 
                "Frame" -> {{False, False}, {False, False}}, 
                "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio},
                 "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
                GoldenRatio^(-1), "DefaultStyle" -> {
                  Directive[
                   PointSize[
                    Rational[1, 180]], 
                   AbsoluteThickness[2], 
                   RGBColor[0, 0, 1]], 
                  Directive[
                   PointSize[
                    Rational[1, 180]], 
                   AbsoluteThickness[2], 
                   GrayLevel[0]], 
                  Directive[
                   PointSize[
                    Rational[1, 180]], 
                   AbsoluteThickness[2], 
                   RGBColor[1, 0, 0]], 
                  Directive[
                   PointSize[
                    Rational[1, 180]], 
                   AbsoluteThickness[2], 
                   RGBColor[0.6, 0.4, 0.2]]}, 
                "HighlightLabelingFunctions" -> <|
                 "CoordinatesToolOptions" -> ({
                    Identity[
                    Part[#, 1]], 
                    Identity[
                    Part[#, 2]]}& ), 
                  "ScalingFunctions" -> {{Identity, Identity}, {
                    Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
                False|>, 
              "Meta" -> <|
               "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
                "Function" -> ListLinePlot, "GroupHighlight" -> 
                False|>|>]]& )[<|
            "HighlightElements" -> <|
              "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
             "LayoutOptions" -> <|
              "PanelPlotLayout" -> <||>, 
               "PlotRange" -> {{-1.1485451733436247`, 3.4413687236897728`}, {
                 0, 0.9999607493017721}}, 
               "Frame" -> {{False, False}, {False, False}}, 
               "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
               "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
               GoldenRatio^(-1), "DefaultStyle" -> {
                 Directive[
                  PointSize[
                   Rational[1, 180]], 
                  AbsoluteThickness[2], 
                  RGBColor[0, 0, 1]], 
                 Directive[
                  PointSize[
                   Rational[1, 180]], 
                  AbsoluteThickness[2], 
                  GrayLevel[0]], 
                 Directive[
                  PointSize[
                   Rational[1, 180]], 
                  AbsoluteThickness[2], 
                  RGBColor[1, 0, 0]], 
                 Directive[
                  PointSize[
                   Rational[1, 180]], 
                  AbsoluteThickness[2], 
                  RGBColor[0.6, 0.4, 0.2]]}, 
               "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                   Identity[
                    Part[#, 1]], 
                   Identity[
                    Part[#, 2]]}& ), 
                 "ScalingFunctions" -> {{Identity, Identity}, {
                   Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
               False|>, 
             "Meta" -> <|
              "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
               "Function" -> ListLinePlot, "GroupHighlight" -> False|>|>],
           
           ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
            4.503599627370496*^15, -4.503599627370496*^15}}],
          Selectable->False]},
        Annotation[{{{}, {}, 
           Annotation[{
             Hue[0.67, 0.6, 0.6], 
             Directive[
              PointSize[
               Rational[1, 180]], 
              AbsoluteThickness[2], 
              RGBColor[0.6, 0.4, 0.2]], 
             Line[CompressedData["
1:eJzt2nk011vXAHCZK/SjEmUOIZR59pMMRcYMiQrJnHkKmTKFW0hIQjLzQxIS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              "]]}, "Charting`Private`Tag#1"], 
           Annotation[{
             Hue[0.9060679774997897, 0.6, 0.6], 
             Directive[
              PointSize[
               Rational[1, 180]], 
              AbsoluteThickness[2], 
              RGBColor[1, 0, 0]], 
             Line[CompressedData["
1:eJzV3Hk4lO37P3CJEorKWiraQ0UkpTqRLakkorQoS1pRiFCylFAkIkm2bFkj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              "]]}, "Charting`Private`Tag#2"], 
           Annotation[{
             Hue[0.1421359549995791, 0.6, 0.6], 
             Directive[
              PointSize[
               Rational[1, 180]], 
              AbsoluteThickness[2], 
              GrayLevel[0]], 
             Line[CompressedData["
1:eJzV13k01d3bMHBpRoZCFJImQ4mUIemiJERRMqYIZQqZMoVMmUJSUogMUZkS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              "]]}, "Charting`Private`Tag#3"], 
           Annotation[{
             Hue[0.37820393249936934`, 0.6, 0.6], 
             Directive[
              PointSize[
               Rational[1, 180]], 
              AbsoluteThickness[2], 
              RGBColor[0, 0, 1]], 
             Line[CompressedData["
1:eJzd13c019H/OHDEexrJiEIoJaOSkZHulT2TiJCGzMooZJXdMFKoVGaUzKSM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              "]]}, "Charting`Private`Tag#4"]}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{-1.1485451733436247`, 3.4413687236897728`}, {
              0, 0.9999607493017721}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
            "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
            GoldenRatio^(-1), "DefaultStyle" -> {
              Directive[
               PointSize[
                Rational[1, 180]], 
               AbsoluteThickness[2], 
               RGBColor[0, 0, 1]], 
              Directive[
               PointSize[
                Rational[1, 180]], 
               AbsoluteThickness[2], 
               GrayLevel[0]], 
              Directive[
               PointSize[
                Rational[1, 180]], 
               AbsoluteThickness[2], 
               RGBColor[1, 0, 0]], 
              Directive[
               PointSize[
                Rational[1, 180]], 
               AbsoluteThickness[2], 
               RGBColor[0.6, 0.4, 0.2]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ListLinePlot, "GroupHighlight" -> False|>|>, 
         "DynamicHighlight"]], {{}, {}}},
      AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
      Axes->{True, True},
      AxesLabel->{
        FormBox["\"\"", TraditionalForm]},
      AxesOrigin->
       NCache[{Rational[-3, 4] Pi, -0.1}, {-2.356194490192345, -0.1}],
      AxesStyle->Directive[
        GrayLevel[0], FontFamily -> "Times", FontSize -> 12],
      DisplayFunction->Identity,
      Epilog->{
        InsetBox[
         BoxData[
          FormBox[
           InterpretationBox[
            Cell[
             BoxData[
              FormBox[
               StyleBox[
                RotationBox[
                "\"Cumulative Distribution\"", BoxRotation -> 
                 1.5707963267948966`], FontSize -> 14, FontFamily -> 
                "Times New Roman", TextAlignment -> Center, StripOnInput -> 
                False], TextForm]], "InlineText"], 
            Text[
             Style[
              Rotate["Cumulative Distribution", 90 Degree], FontSize -> 14, 
              FontFamily -> "Times New Roman", TextAlignment -> Center]]], 
           TraditionalForm]], 
         Scaled[{0.07, 0.5}]], 
        InsetBox[
         BoxData[
          FormBox[
           InterpretationBox[
            Cell[
             BoxData[
              FormBox[
               StyleBox[
               "\"\\!\\(\\*OverscriptBox[\\(\[Omega]\\), \\(^\\)]\\) \
(estimated rotation angle)\"", FontSize -> 14, FontFamily -> 
                "Times New Roman", TextAlignment -> Center, StripOnInput -> 
                False], TextForm]], "InlineText"], 
            Text[
             Style[
             "\!\(\*OverscriptBox[\(\[Omega]\), \(^\)]\) (estimated rotation \
angle)", FontSize -> 14, FontFamily -> "Times New Roman", TextAlignment -> 
              Center]]], TraditionalForm]], 
         Scaled[{0.72, 0.07}]]},
      Frame->{{False, False}, {False, False}},
      FrameLabel->{{None, None}, {None, None}},
      FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
      GridLines->{{-1.1485451733436247`, -0.42225115345127207`, \
-0.29977607009997964`, 0.2997760700999796, 1.271020256694917, 
        1.8705723968948762`, 2.8418165834898135`, 3.4413687236897728`}, None},
      GridLinesStyle->Directive[
        GrayLevel[0], 
        Dashing[{0, Small}], 
        Thickness[Medium]],
      ImageSize->300,
      Method->{
       "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultMeshStyle" -> AbsolutePointSize[6], "DefaultPlotStyle" -> {
          Directive[
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.880722, 0.611041, 0.142051], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.560181, 0.691569, 0.194885], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.922526, 0.385626, 0.209179], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.528488, 0.470624, 0.701351], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.772079, 0.431554, 0.102387], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.363898, 0.618501, 0.782349], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[1, 0.75, 0], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.647624, 0.37816, 0.614037], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.571589, 0.586483, 0.], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.915, 0.3325, 0.2125], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[
           0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
           AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
        "RangePadding" -> Scaled[0.05], "OptimizePlotMarkers" -> True, 
        "IncludeHighlighting" -> "CurrentSet", "HighlightStyle" -> Automatic, 
        "OptimizePlotMarkers" -> True, 
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& )}},
      PlotRange->
       NCache[{{Rational[-3, 4] Pi, Rational[5, 4] Pi}, {-0.1, 
         1.}}, {{-2.356194490192345, 3.9269908169872414`}, {-0.1, 1.}}],
      PlotRangeClipping->True,
      PlotRangePadding->{{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.05]}},
      Ticks->{{{
          NCache[Rational[-1, 2] Pi, -1.5707963267948966`], 
          FormBox[
           RowBox[{"-", 
             FractionBox["\[Pi]", "2"]}], TraditionalForm]}, {
          NCache[Rational[-1, 4] Pi, -0.7853981633974483], ""}, {
          NCache[Rational[-1, 2] Pi, -1.5707963267948966`], 
          FormBox[
           RowBox[{"-", 
             FractionBox["\[Pi]", "2"]}], TraditionalForm]}, {0, 
          FormBox["0", TraditionalForm]}, {
          NCache[Rational[1, 4] Pi, 0.7853981633974483], ""}, {
          NCache[Rational[1, 2] Pi, 1.5707963267948966`], 
          FormBox[
           FractionBox["\[Pi]", "2"], TraditionalForm]}, {
          NCache[Pi, 3.141592653589793], 
          FormBox["\[Pi]", TraditionalForm]}, {
          NCache[Rational[5, 4] Pi, 3.9269908169872414`], ""}}, Automatic}]},
    {
     TemplateBox[{
      "\"\\!\\(\\*StyleBox[\\\"N\\\",FontSlant->\\\"Italic\\\"]\\) = 50\"", 
       "\"\\!\\(\\*StyleBox[\\\"N\\\",FontSlant->\\\"Italic\\\"]\\) = 100\"", 
       "\"\\!\\(\\*StyleBox[\\\"N\\\",FontSlant->\\\"Italic\\\"]\\) = 200\"", 
       "\"\\!\\(\\*StyleBox[\\\"N\\\",FontSlant->\\\"Italic\\\"]\\) = 400\""},
      "LineLegend",
      DisplayFunction->(StyleBox[
        StyleBox[
         PaneBox[
          TagBox[
           GridBox[{{
              TagBox[
               GridBox[{{
                  GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.6, 0.4, 0.2]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.6, 0.4, 0.2]], {}}}, AspectRatio -> Full, 
                   ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                   ImagePadding -> Automatic, 
                   BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #, 
                  GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {}}}, AspectRatio -> Full, 
                   ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                   ImagePadding -> Automatic, 
                   BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #2, 
                  GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0]], {}}}, AspectRatio -> Full, 
                   ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                   ImagePadding -> Automatic, 
                   BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #3, 
                  GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1]], {}}}, AspectRatio -> Full, 
                   ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                   ImagePadding -> Automatic, 
                   BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #4}}, 
                GridBoxAlignment -> {
                 "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                AutoDelete -> False, 
                GridBoxDividers -> {
                 "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}}, 
                GridBoxSpacings -> {"Columns" -> {{0.8, 0.5}}}], "Grid"]}}, 
            GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
            AutoDelete -> False, 
            GridBoxDividers -> {"Columns" -> {{None}}, "Rows" -> {{None}}}, 
            GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}}, 
            GridBoxSpacings -> {"Columns" -> {{0}}, "Rows" -> {{1}}}], 
           "Grid"], Alignment -> Left, AppearanceElements -> None, 
          ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> "ResizeToFit"],
          LineIndent -> 0, StripOnInput -> False], {FontFamily -> "Arial"}, 
        Background -> Automatic, StripOnInput -> False]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               
               TemplateBox[<|"color" -> RGBColor[0.6, 0.4, 0.2]|>, 
                "RGBColorSwatchTemplate"], ",", 
               
               TemplateBox[<|"color" -> RGBColor[1, 0, 0]|>, 
                "RGBColorSwatchTemplate"], ",", 
               
               TemplateBox[<|"color" -> GrayLevel[0]|>, 
                "GrayLevelColorSwatchTemplate"], ",", 
               
               TemplateBox[<|"color" -> RGBColor[0, 0, 1]|>, 
                "RGBColorSwatchTemplate"]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3, ",", #4}], "}"}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Row\""}]}], "]"}]& )], 
     TemplateBox[{
      "\"\[Omega] = -\[Pi]/4\"", "\"\[Omega] = 0\"", "\"\[Omega] = \[Pi]/2\"",
        "\"\[Omega] = \[Pi]\""},
      "LineLegend",
      DisplayFunction->(StyleBox[
        StyleBox[
         PaneBox[
          TagBox[
           GridBox[{{
              TagBox[
               GridBox[{{
                  GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.6, 0.4, 0.2]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.6, 0.4, 0.2]], {}}}, AspectRatio -> Full, 
                   ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                   ImagePadding -> Automatic, 
                   BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #, 
                  GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {}}}, AspectRatio -> Full, 
                   ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                   ImagePadding -> Automatic, 
                   BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #2, 
                  GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0]], {}}}, AspectRatio -> Full, 
                   ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                   ImagePadding -> Automatic, 
                   BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #3, 
                  GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1]], {}}}, AspectRatio -> Full, 
                   ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                   ImagePadding -> Automatic, 
                   BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #4}}, 
                GridBoxAlignment -> {
                 "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                AutoDelete -> False, 
                GridBoxDividers -> {
                 "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}}, 
                GridBoxSpacings -> {"Columns" -> {{0.8, 0.5}}}], "Grid"]}}, 
            GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
            AutoDelete -> False, 
            GridBoxDividers -> {"Columns" -> {{None}}, "Rows" -> {{None}}}, 
            GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}}, 
            GridBoxSpacings -> {"Columns" -> {{0}}, "Rows" -> {{1}}}], 
           "Grid"], Alignment -> Left, AppearanceElements -> None, 
          ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> "ResizeToFit"],
          LineIndent -> 0, StripOnInput -> False], {FontFamily -> "Arial"}, 
        Background -> Automatic, StripOnInput -> False]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               
               TemplateBox[<|"color" -> RGBColor[0.6, 0.4, 0.2]|>, 
                "RGBColorSwatchTemplate"], ",", 
               
               TemplateBox[<|"color" -> RGBColor[1, 0, 0]|>, 
                "RGBColorSwatchTemplate"], ",", 
               
               TemplateBox[<|"color" -> GrayLevel[0]|>, 
                "GrayLevelColorSwatchTemplate"], ",", 
               
               TemplateBox[<|"color" -> RGBColor[0, 0, 1]|>, 
                "RGBColorSwatchTemplate"]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3, ",", #4}], "}"}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Row\""}]}], "]"}]& )]}
   },
   AutoDelete->False,
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
   GridBoxSpacings->{"Columns" -> {{1.5}}, "Rows" -> {{None}}}],
  "Grid"]], "Output",
 CellChangeTimes->{3.93980641125091*^9, 3.939806458766487*^9, 
  3.939806732013611*^9, 3.9398139893488054`*^9, 3.9398977992102585`*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"aa8695ea-c147-0444-abc4-b6cdec0326b5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<stats.pdf\>\"", ",", "final"}], "]"}]], "Input",
 CellLabel->"In[21]:=",ExpressionUUID->"18857aed-c374-084f-98a9-3d3a9d7a50b9"],

Cell[BoxData["\<\"stats.pdf\"\>"], "Output",
 CellChangeTimes->{3.939806735032829*^9, 3.939813989992241*^9, 
  3.939897800214775*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"270f5a20-fbc1-824c-aaf6-2a8d371cac5d"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.939813617521169*^9, 3.939813618072359*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"1d5abb22-00ba-a847-8852-02d3afae79e1"],

Cell[CellGroupData[{

Cell["\<\
Probability that true angle is \[Pi] but we observe an estimate that falls \
within the confidence interval of the 0 angle\
\>", "Section",
 CellChangeTimes->{{3.9397964266637173`*^9, 3.9397964637443314`*^9}, {
  3.939814530187998*^9, 
  3.9398145764637337`*^9}},ExpressionUUID->"222d554e-c82d-014b-b87b-\
e86cc371ba81"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ns", "=", "200"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Theta]", "=", "\[Pi]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"estimates", "=", 
   RowBox[{"Flatten", "@", 
    RowBox[{"Table", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"xEstimate", "=", 
        RowBox[{"N", "[", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          FractionBox[
           RowBox[{"2", " ", "nX"}], 
           RowBox[{"ns", "/", "2"}]]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"yEstimate", "=", 
        RowBox[{"N", "[", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          FractionBox[
           RowBox[{"2", " ", "nY"}], 
           RowBox[{"ns", "/", "2"}]]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"ArcTan", "[", 
         RowBox[{"xEstimate", ",", "yEstimate"}], "]"}], "-", "shift"}]}], 
      "\[IndentingNewLine]", ",", 
      RowBox[{"{", 
       RowBox[{"nX", ",", "0", ",", 
        RowBox[{"ns", "/", "2"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"nY", ",", "0", ",", 
        RowBox[{"ns", "/", "2"}]}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"inds", "=", 
   RowBox[{"Ordering", "@", "estimates"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"estimates", "=", 
   RowBox[{"estimates", "[", 
    RowBox[{"[", "inds", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"indLeft", "=", 
   RowBox[{
    RowBox[{"FirstPosition", "[", 
     RowBox[{"estimates", ",", 
      RowBox[{"x_", "/;", 
       RowBox[{"x", ">", 
        RowBox[{"-", "0.3"}]}]}]}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"indRight", "=", 
   RowBox[{
    RowBox[{"FirstPosition", "[", 
     RowBox[{"estimates", ",", 
      RowBox[{"x_", "/;", 
       RowBox[{"x", ">", "0.3"}]}]}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.939813397213974*^9, 3.939813400931896*^9}, {
  3.939813443410661*^9, 3.939813450337139*^9}, {3.939813482328432*^9, 
  3.939813598137306*^9}, {3.939813644107014*^9, 3.939813780159103*^9}, {
  3.939813834738737*^9, 3.9398138368318605`*^9}, {3.939813939595936*^9, 
  3.93981398674933*^9}, {3.9398140658906975`*^9, 3.939814069057823*^9}, {
  3.939814270610367*^9, 3.939814270828247*^9}, {3.9398145261827297`*^9, 
  3.939814527671673*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"5986283b-c649-b74c-9ebc-12b788dfc57d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"p0X", "=", 
   RowBox[{
    RowBox[{"Cos", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Theta]", "+", "shift"}], ")"}], "/", "2"}], "]"}], "^", 
    "2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p0Y", "=", 
   RowBox[{
    RowBox[{"Cos", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Theta]", "-", 
        RowBox[{"\[Pi]", "/", "2"}], "+", "shift"}], ")"}], "/", "2"}], "]"}],
     "^", "2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"probOfnsX", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Simplify", "@", 
      RowBox[{"PDF", "[", 
       RowBox[{
        RowBox[{"BinomialDistribution", "[", 
         RowBox[{
          RowBox[{"ns", "/", "2"}], ",", "p0X"}], "]"}], ",", "n"}], "]"}]}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", 
       RowBox[{"ns", "/", "2"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"probOfnsY", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Simplify", "@", 
      RowBox[{"PDF", "[", 
       RowBox[{
        RowBox[{"BinomialDistribution", "[", 
         RowBox[{
          RowBox[{"ns", "/", "2"}], ",", "p0Y"}], "]"}], ",", "n"}], "]"}]}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", 
       RowBox[{"ns", "/", "2"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"probOfns", "=", 
   RowBox[{"Flatten", "@", 
    RowBox[{"KroneckerProduct", "[", 
     RowBox[{"probOfnsX", ",", "probOfnsY"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"probOfns", "=", 
   RowBox[{"probOfns", "[", 
    RowBox[{"[", "inds", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cdf", "=", 
   RowBox[{"Accumulate", "@", "probOfns"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"cdf", "[", 
     RowBox[{"[", "indRight", "]"}], "]"}], "-", 
    RowBox[{"cdf", "[", 
     RowBox[{"[", "indLeft", "]"}], "]"}]}], ",", "50"}], "]"}]}], "Input",
 CellChangeTimes->{{3.939814014099722*^9, 3.939814014566971*^9}, {
   3.939814091380953*^9, 3.939814103416151*^9}, {3.939814335933082*^9, 
   3.939814337301953*^9}, 3.939814517018169*^9},
 CellLabel->"In[30]:=",ExpressionUUID->"f820b319-e51b-d24e-af47-0a5c26f15ad6"],

Cell[BoxData["1.\
46352426509493605267897908080778368379927344789710433590372104`50.*^-34"], \
"Output",
 CellChangeTimes->{3.9398145819455643`*^9, 3.9398978029142895`*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"035a6ba0-74c5-f549-9e07-53e83bbbcf82"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.9397964013286743`*^9, 3.939796402267699*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"27cfb9c8-072e-7f4d-8b04-8778ea173a2a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"scaling", "=", 
   RowBox[{"Table", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Theta]", "=", "0"}], ";", "\[IndentingNewLine]", 
      RowBox[{"p0X", "=", 
       RowBox[{
        RowBox[{"Cos", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[Theta]", "+", "shift"}], ")"}], "/", "2"}], "]"}], "^", 
        "2"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"p0Y", "=", 
       RowBox[{
        RowBox[{"Cos", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[Theta]", "-", 
            RowBox[{"\[Pi]", "/", "2"}], "+", "shift"}], ")"}], "/", "2"}], 
         "]"}], "^", "2"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"probOfnsX", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Simplify", "@", 
          RowBox[{"PDF", "[", 
           RowBox[{
            RowBox[{"BinomialDistribution", "[", 
             RowBox[{
              RowBox[{"ns", "/", "2"}], ",", "p0X"}], "]"}], ",", "n"}], 
           "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "0", ",", 
           RowBox[{"ns", "/", "2"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"probOfnsY", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Simplify", "@", 
          RowBox[{"PDF", "[", 
           RowBox[{
            RowBox[{"BinomialDistribution", "[", 
             RowBox[{
              RowBox[{"ns", "/", "2"}], ",", "p0Y"}], "]"}], ",", "n"}], 
           "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "0", ",", 
           RowBox[{"ns", "/", "2"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"probOfns", "=", 
       RowBox[{"N", "@", 
        RowBox[{"Flatten", "@", 
         RowBox[{"KroneckerProduct", "[", 
          RowBox[{"probOfnsX", ",", "probOfnsY"}], "]"}]}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"estimates", "=", 
       RowBox[{"Flatten", "@", 
        RowBox[{"Table", "[", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"xEstimate", "=", 
            RowBox[{"N", "[", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              FractionBox[
               RowBox[{"2", " ", "nX"}], 
               RowBox[{"ns", "/", "2"}]]}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"yEstimate", "=", 
            RowBox[{"N", "[", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              FractionBox[
               RowBox[{"2", " ", "nY"}], 
               RowBox[{"ns", "/", "2"}]]}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"ArcTan", "[", 
             RowBox[{"xEstimate", ",", "yEstimate"}], "]"}], "-", "shift"}]}],
           "\[IndentingNewLine]", ",", 
          RowBox[{"{", 
           RowBox[{"nX", ",", "0", ",", 
            RowBox[{"ns", "/", "2"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"nY", ",", "0", ",", 
            RowBox[{"ns", "/", "2"}]}], "}"}]}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"inds", "=", 
       RowBox[{"Ordering", "@", "estimates"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"probOfns", "=", 
       RowBox[{"probOfns", "[", 
        RowBox[{"[", "inds", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"estimates", "=", 
       RowBox[{"estimates", "[", 
        RowBox[{"[", "inds", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"cdf", "=", 
       RowBox[{"Accumulate", "@", "probOfns"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"diff", "[", "fid_", "]"}], ":=", 
       RowBox[{"Module", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"left", ",", "right", ",", "leftProb", ",", "rightProb"}], 
          "}"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"left", "=", 
           RowBox[{
            RowBox[{"FirstPosition", "[", 
             RowBox[{"estimates", ",", 
              RowBox[{"x_", "/;", 
               RowBox[{"x", ">", 
                RowBox[{"-", 
                 RowBox[{"Sqrt", "[", "fid", "]"}]}]}]}]}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"right", "=", 
           RowBox[{
            RowBox[{"FirstPosition", "[", 
             RowBox[{"estimates", ",", 
              RowBox[{"x_", "/;", 
               RowBox[{"x", ">", 
                RowBox[{"Sqrt", "[", "fid", "]"}]}]}]}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"leftProb", "=", 
           RowBox[{"cdf", "[", 
            RowBox[{"[", "left", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"rightProb", "=", 
           RowBox[{"cdf", "[", 
            RowBox[{"[", "right", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"Return", "[", 
           RowBox[{"Log10", "[", 
            RowBox[{"1", "-", 
             RowBox[{"(", 
              RowBox[{"rightProb", "-", "leftProb"}], ")"}]}], "]"}], "]"}], 
          ";"}]}], "\[IndentingNewLine]", "]"}]}], ";", "\[IndentingNewLine]",
       "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"ns", ",", 
          RowBox[{"diff", "[", "0.02", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"ns", ",", 
          RowBox[{"diff", "[", "0.01", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"ns", ",", 
          RowBox[{"diff", "[", "0.005", "]"}]}], "}"}]}], "}"}]}], 
     "\[IndentingNewLine]", ",", 
     RowBox[{"{", 
      RowBox[{"ns", ",", "50", ",", "1000", ",", "200"}], "}"}]}], "]"}]}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.939814992402897*^9, 3.939815154044019*^9}, {
  3.939815287279524*^9, 3.93981529438331*^9}, {3.939815327889379*^9, 
  3.939815330001585*^9}, {3.9398153925549164`*^9, 3.939815428695801*^9}, {
  3.939815479737953*^9, 3.939815483194046*^9}, {3.9398155227171574`*^9, 
  3.939815522961788*^9}, {3.939815817955873*^9, 3.9398158508541107`*^9}, {
  3.93981591524172*^9, 3.939816073576126*^9}, {3.939816242089882*^9, 
  3.9398162421980667`*^9}, {3.9398165154425125`*^9, 3.939816520429308*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"6934a653-4412-5c48-84e2-c34e13ba9bc4"],

Cell[BoxData[
 TemplateBox[{
  "General", "munfl", 
   "\"\\!\\(\\*SuperscriptBox[\\\"0.3826834323650898`\\\", \\\"738\\\"]\\) is \
too small to represent as a normalized machine number; precision may be lost.\
\"", 2, 39, 5, 17005926187944037069, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.939815873286962*^9, {3.9398160672905*^9, 3.9398160758705864`*^9}, 
   3.939816295895668*^9, 3.9398165724339337`*^9, 3.9398978581833916`*^9},
 CellLabel->
  "During evaluation of \
In[39]:=",ExpressionUUID->"ea43f1b9-fa96-834e-b12e-4c03491d6c54"],

Cell[BoxData[
 TemplateBox[{
  "General", "munfl", 
   "\"\\!\\(\\*SuperscriptBox[\\\"0.3826834323650898`\\\", \\\"740\\\"]\\) is \
too small to represent as a normalized machine number; precision may be lost.\
\"", 2, 39, 6, 17005926187944037069, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.939815873286962*^9, {3.9398160672905*^9, 3.9398160758705864`*^9}, 
   3.939816295895668*^9, 3.9398165724339337`*^9, 3.9398978582060432`*^9},
 CellLabel->
  "During evaluation of \
In[39]:=",ExpressionUUID->"943d1880-8567-264f-a585-e6a2817a5573"],

Cell[BoxData[
 TemplateBox[{
  "General", "munfl", 
   "\"\\!\\(\\*SuperscriptBox[\\\"0.3826834323650898`\\\", \\\"742\\\"]\\) is \
too small to represent as a normalized machine number; precision may be lost.\
\"", 2, 39, 7, 17005926187944037069, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.939815873286962*^9, {3.9398160672905*^9, 3.9398160758705864`*^9}, 
   3.939816295895668*^9, 3.9398165724339337`*^9, 3.9398978582165737`*^9},
 CellLabel->
  "During evaluation of \
In[39]:=",ExpressionUUID->"9e121cb3-8728-7740-a00f-388ebc123f28"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"General\\\", \
\\\"::\\\", \\\"munfl\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"", 2, 39, 8, 17005926187944037069, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.939815873286962*^9, {3.9398160672905*^9, 3.9398160758705864`*^9}, 
   3.939816295895668*^9, 3.9398165724339337`*^9, 3.939897858254385*^9},
 CellLabel->
  "During evaluation of \
In[39]:=",ExpressionUUID->"213f5d89-1d5a-e240-b30d-3399c29f0695"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"50", ",", 
       RowBox[{"-", "0.5140146076372113`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"50", ",", 
       RowBox[{"-", "0.3310944584724307`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"50", ",", 
       RowBox[{"-", "0.22426028383663682`"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"250", ",", 
       RowBox[{"-", "1.5576778550550368`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"250", ",", 
       RowBox[{"-", "0.9403312146936208`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"250", ",", 
       RowBox[{"-", "0.5850067907736272`"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"450", ",", 
       RowBox[{"-", "2.4952210335942264`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"450", ",", 
       RowBox[{"-", "1.4474303012171494`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"450", ",", 
       RowBox[{"-", "0.8706992529668062`"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"650", ",", 
       RowBox[{"-", "3.3987162703831433`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"650", ",", 
       RowBox[{"-", "1.9317185680400641`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"650", ",", 
       RowBox[{"-", "1.1392007595009193`"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"850", ",", 
       RowBox[{"-", "4.262883053414834`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"850", ",", 
       RowBox[{"-", "2.407247539475548`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"850", ",", 
       RowBox[{"-", "1.3954967590453462`"}]}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.939815104599068*^9, 3.939815124388733*^9}, 
   3.9398152061215305`*^9, {3.939815309459467*^9, 3.9398153252341967`*^9}, 
   3.939815375827806*^9, 3.939815456509035*^9, 3.9398155202787085`*^9, 
   3.939815619148979*^9, 3.939815847365677*^9, 3.939815912105276*^9, 
   3.939816068759239*^9, 3.93981611059222*^9, 3.9398163548529997`*^9, 
   3.9398166298075924`*^9, 3.939897919039013*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"019a3c5d-4bcc-074d-84de-3b8b7ba5eb4b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"ll3", "=", 
  RowBox[{"LineLegend", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"Black", ",", " ", "Red", ",", "Brown"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\!\(\*StyleBox[\"D\",FontSlant->\"Italic\"]\) = \
\!\(\*SqrtBox[\(0.02\)]\)\>\"", ",", 
      "\"\<\!\(\*StyleBox[\"D\",FontSlant->\"Italic\"]\) = \
\!\(\*SqrtBox[\(0.01\)]\)\>\"", ",", 
      "\"\<\!\(\*StyleBox[\"D\",FontSlant->\"Italic\"]\) = \
\!\(\*SqrtBox[\(0.005\)]\)\>\""}], "}"}], ",", 
    RowBox[{"LegendLayout", "->", "\"\<Column\>\""}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"plot3", "=", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"Transpose", "@", "scaling"}], ",", "\[IndentingNewLine]", 
     RowBox[{"PlotRange", "->", 
      RowBox[{"{", 
       RowBox[{"All", ",", 
        RowBox[{"{", 
         RowBox[{"0.2", ",", 
          RowBox[{"-", "4."}]}], "}"}]}], "}"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"AxesOrigin", "->", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"-", "4"}]}], "}"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"PlotStyle", "->", 
      RowBox[{"{", 
       RowBox[{"Black", ",", "Red", ",", "Brown"}], "}"}]}], 
     "\[IndentingNewLine]", ",", 
     RowBox[{"Joined", "->", "True"}], "\[IndentingNewLine]", ",", 
     RowBox[{"PlotMarkers", "->", 
      RowBox[{"{", 
       RowBox[{"Automatic", ",", " ", "Small"}], "}"}]}], 
     "\[IndentingNewLine]", ",", 
     RowBox[{"AxesStyle", "->", 
      RowBox[{"Directive", "[", 
       RowBox[{"Black", ",", 
        RowBox[{"FontFamily", "->", "\"\<Times\>\""}], ",", 
        RowBox[{"FontSize", "->", "12"}]}], "]"}]}], "\[IndentingNewLine]", 
     ",", 
     RowBox[{"Epilog", "\[Rule]", 
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"addepilog", "[", 
         RowBox[{
          RowBox[{"myt", "@", "\"\<inconfidence\>\""}], ",", 
          RowBox[{"{", 
           RowBox[{"0.15", ",", "0.95"}], "}"}]}], "]"}], 
        "\[IndentingNewLine]", ",", 
        RowBox[{"addepilog", "[", 
         RowBox[{
          RowBox[{
          "myt", "@", 
           "\"\<\!\(\*StyleBox[\"N\",FontSlant->\"Italic\"]\) (number of \
probe states)\>\""}], ",", 
          RowBox[{"{", 
           RowBox[{"0.42", ",", "0.07"}], "}"}]}], "]"}]}], 
       "\[IndentingNewLine]", "}"}]}], "\[IndentingNewLine]", ",", 
     RowBox[{"Ticks", "->", 
      RowBox[{"{", 
       RowBox[{"Automatic", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            "\"\<\!\(\*SuperscriptBox[\(10\), \(-1\)]\)\>\""}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", 
            "\"\<\!\(\*SuperscriptBox[\(10\), \(-2\)]\)\>\""}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "3"}], ",", 
            "\"\<\!\(\*SuperscriptBox[\(10\), \(-3\)]\)\>\""}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "4"}], ",", 
            "\"\<\!\(\*SuperscriptBox[\(10\), \(-4\)]\)\>\""}], "}"}]}], 
         "}"}]}], "}"}]}], "\[IndentingNewLine]", ",", 
     RowBox[{"ImageSize", "->", "300"}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"res", "=", 
  RowBox[{"Grid", "[", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"plot3", ",", "ll3"}], "}"}], "}"}], 
   "]"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.939815378665296*^9, 3.939815382390531*^9}, {
  3.93981552581068*^9, 3.9398155265899734`*^9}, {3.93981561642305*^9, 
  3.939815808675651*^9}, {3.9398161195808477`*^9, 3.939816227416694*^9}, {
  3.939816264907888*^9, 3.9398162679919815`*^9}, {3.9398163294097834`*^9, 
  3.9398164177076473`*^9}, {3.939816461613218*^9, 3.9398164993616896`*^9}, {
  3.939816668192825*^9, 3.939816695313553*^9}, {3.93981679907609*^9, 
  3.9398168726178665`*^9}, {3.9398976565167007`*^9, 3.9398976831547394`*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"c58fcb00-5cbd-6045-80d7-ccaa0ef0f6ab"],

Cell[BoxData[
 TemplateBox[{
  "\"\\!\\(\\*StyleBox[\\\"D\\\",FontSlant->\\\"Italic\\\"]\\) = \
\\!\\(\\*SqrtBox[\\(0.02\\)]\\)\"", 
   "\"\\!\\(\\*StyleBox[\\\"D\\\",FontSlant->\\\"Italic\\\"]\\) = \
\\!\\(\\*SqrtBox[\\(0.01\\)]\\)\"", 
   "\"\\!\\(\\*StyleBox[\\\"D\\\",FontSlant->\\\"Italic\\\"]\\) = \
\\!\\(\\*SqrtBox[\\(0.005\\)]\\)\""},
  "LineLegend",
  DisplayFunction->(StyleBox[
    StyleBox[
     PaneBox[
      TagBox[
       GridBox[{{
          TagBox[
           GridBox[{{
              GraphicsBox[{{
                 Directive[
                  EdgeForm[
                   Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                  PointSize[0.5], 
                  AbsoluteThickness[1.6], 
                  GrayLevel[0]], {
                  LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                 Directive[
                  EdgeForm[
                   Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                  PointSize[0.5], 
                  AbsoluteThickness[1.6], 
                  GrayLevel[0]], {}}}, AspectRatio -> Full, 
               ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
               ImagePadding -> Automatic, 
               BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                Baseline)], #}, {
              GraphicsBox[{{
                 Directive[
                  EdgeForm[
                   Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                  PointSize[0.5], 
                  AbsoluteThickness[1.6], 
                  RGBColor[1, 0, 0]], {
                  LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                 Directive[
                  EdgeForm[
                   Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                  PointSize[0.5], 
                  AbsoluteThickness[1.6], 
                  RGBColor[1, 0, 0]], {}}}, AspectRatio -> Full, 
               ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
               ImagePadding -> Automatic, 
               BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                Baseline)], #2}, {
              GraphicsBox[{{
                 Directive[
                  EdgeForm[
                   Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                  PointSize[0.5], 
                  AbsoluteThickness[1.6], 
                  RGBColor[0.6, 0.4, 0.2]], {
                  LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                 Directive[
                  EdgeForm[
                   Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                  PointSize[0.5], 
                  AbsoluteThickness[1.6], 
                  RGBColor[0.6, 0.4, 0.2]], {}}}, AspectRatio -> Full, 
               ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
               ImagePadding -> Automatic, 
               BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                Baseline)], #3}}, 
            GridBoxAlignment -> {
             "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, AutoDelete -> 
            False, GridBoxDividers -> {
             "Columns" -> {{False}}, "Rows" -> {{False}}}, 
            GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}}, 
            GridBoxSpacings -> {"Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], 
           "Grid"]}}, 
        GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
        AutoDelete -> False, 
        GridBoxItemSize -> {
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
        GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], "Grid"], 
      Alignment -> Left, AppearanceElements -> None, 
      ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> "ResizeToFit"], 
     LineIndent -> 0, StripOnInput -> False], {FontFamily -> "Arial"}, 
    Background -> Automatic, StripOnInput -> False]& ),
  Editable->True,
  InterpretationFunction:>(RowBox[{"LineLegend", "[", 
     RowBox[{
       RowBox[{"{", 
         RowBox[{
           
           TemplateBox[<|"color" -> GrayLevel[0]|>, 
            "GrayLevelColorSwatchTemplate"], ",", 
           
           TemplateBox[<|"color" -> RGBColor[1, 0, 0]|>, 
            "RGBColorSwatchTemplate"], ",", 
           
           TemplateBox[<|"color" -> RGBColor[0.6, 0.4, 0.2]|>, 
            "RGBColorSwatchTemplate"]}], "}"}], ",", 
       RowBox[{"{", 
         RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
       RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], 
     "]"}]& )]], "Output",
 CellChangeTimes->{{3.939816463151464*^9, 3.939816489806921*^9}, 
   3.9398166298582315`*^9, {3.93981667318602*^9, 3.939816695681555*^9}, {
   3.9398168025914345`*^9, 3.939816872860096*^9}, 3.9398979191203556`*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"d3f5ae81-f432-cb4c-85b6-eb1a1ac126b7"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     GraphicsBox[{{}, 
       InterpretationBox[{
         TagBox[{{{}, {}, 
            TagBox[
             {GrayLevel[0], PointSize[0.012833333333333334`], 
              AbsoluteThickness[2], 
              LineBox[{{50., -0.5140146076372113}, {
               250., -1.5576778550550368`}, {450., -2.4952210335942264`}, {
               650., -3.3987162703831433`}, {789.1591858014766, -4.}}]},
             Annotation[#, "Charting`Private`Tag#1"]& ], 
            TagBox[
             {RGBColor[1, 0, 0], PointSize[0.012833333333333334`], 
              AbsoluteThickness[2], 
              LineBox[{{50., -0.3310944584724307}, {
               250., -0.9403312146936208}, {450., -1.4474303012171494`}, {
               650., -1.9317185680400641`}, {850., -2.407247539475548}}]},
             Annotation[#, "Charting`Private`Tag#2"]& ], 
            TagBox[
             {RGBColor[0.6, 0.4, 0.2], PointSize[0.012833333333333334`], 
              AbsoluteThickness[2], 
              LineBox[{{50., -0.22426028383663682`}, {
               250., -0.5850067907736272}, {450., -0.8706992529668062}, {
               650., -1.1392007595009193`}, {850., -1.3954967590453462`}}]},
             Annotation[#, "Charting`Private`Tag#3"]& ]}, {
            TagBox[
             {GrayLevel[0], PointSize[0.012833333333333334`], 
              AbsoluteThickness[2], GeometricTransformationBox[InsetBox[
                FormBox[
                 StyleBox[
                  GraphicsBox[
                   {EdgeForm[None], DiskBox[{0, 0}]},
                   PlotRangePadding->Scaled[0.15]],
                  StripOnInput->False,
                  GraphicsBoxOptions->{DefaultBaseStyle->Directive[
                    PointSize[0.012833333333333334`], 
                    AbsoluteThickness[2], 
                    GrayLevel[0]]}],
                 TraditionalForm], {0., 0.}, Automatic, Offset[7]], {{{
               50., -0.5140146076372113}}, {{250., -1.5576778550550368`}}, {{
               450., -2.4952210335942264`}}, {{
               650., -3.3987162703831433`}}, {{850., -4.262883053414834}}}]},
             Annotation[#, "Charting`Private`Tag#1"]& ], 
            TagBox[
             {RGBColor[1, 0, 0], PointSize[0.012833333333333334`], 
              AbsoluteThickness[2], GeometricTransformationBox[InsetBox[
                FormBox[
                 StyleBox[
                  GraphicsBox[
                   {EdgeForm[None], 
                    PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]},
                   PlotRangePadding->Scaled[0.15]],
                  StripOnInput->False,
                  GraphicsBoxOptions->{DefaultBaseStyle->Directive[
                    PointSize[0.012833333333333334`], 
                    AbsoluteThickness[2], 
                    RGBColor[1, 0, 0]]}],
                 TraditionalForm], {0., 0.}, Automatic, Offset[7]], {{{
               50., -0.3310944584724307}}, {{250., -0.9403312146936208}}, {{
               450., -1.4474303012171494`}}, {{
               650., -1.9317185680400641`}}, {{850., -2.407247539475548}}}]},
             Annotation[#, "Charting`Private`Tag#2"]& ], 
            TagBox[
             {RGBColor[0.6, 0.4, 0.2], PointSize[0.012833333333333334`], 
              AbsoluteThickness[2], GeometricTransformationBox[InsetBox[
                FormBox[
                 StyleBox[
                  GraphicsBox[
                   {EdgeForm[None], 
                    PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}],
                  StripOnInput->False,
                  GraphicsBoxOptions->{DefaultBaseStyle->Directive[
                    PointSize[0.012833333333333334`], 
                    AbsoluteThickness[2], 
                    RGBColor[0.6, 0.4, 0.2]]}],
                 TraditionalForm], {0., 0.}, Automatic, Offset[7]], {{{
               50., -0.22426028383663682`}}, {{250., -0.5850067907736272}}, {{
               450., -0.8706992529668062}}, {{650., -1.1392007595009193`}}, {{
               850., -1.3954967590453462`}}}]},
             Annotation[#, "Charting`Private`Tag#3"]& ]}},
          {
          "WolframDynamicHighlight", <|
           "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
         StyleBox[
          DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
            Slot["HighlightElements"], 
            Slot["LayoutOptions"], 
            Slot["Meta"], 
            Charting`HighlightActionFunction["DynamicHighlight", {{{}, {}, 
               Annotation[{
                 Hue[0.67, 0.6, 0.6], 
                 Directive[
                  PointSize[0.012833333333333334`], 
                  AbsoluteThickness[2], 
                  GrayLevel[0]], 
                 
                 Line[{{50., -0.5140146076372113}, {
                  250., -1.5576778550550368`}, {450., -2.4952210335942264`}, {
                  650., -3.3987162703831433`}, {789.1591858014766, -4.}}]}, 
                "Charting`Private`Tag#1"], 
               Annotation[{
                 Hue[0.9060679774997897, 0.6, 0.6], 
                 Directive[
                  PointSize[0.012833333333333334`], 
                  AbsoluteThickness[2], 
                  RGBColor[1, 0, 0]], 
                 
                 Line[{{50., -0.3310944584724307}, {
                  250., -0.9403312146936208}, {450., -1.4474303012171494`}, {
                  650., -1.9317185680400641`}, {850., -2.407247539475548}}]}, 
                "Charting`Private`Tag#2"], 
               Annotation[{
                 Hue[0.1421359549995791, 0.6, 0.6], 
                 Directive[
                  PointSize[0.012833333333333334`], 
                  AbsoluteThickness[2], 
                  RGBColor[0.6, 0.4, 0.2]], 
                 
                 Line[{{50., -0.22426028383663682`}, {
                  250., -0.5850067907736272}, {450., -0.8706992529668062}, {
                  650., -1.1392007595009193`}, {
                  850., -1.3954967590453462`}}]}, "Charting`Private`Tag#3"]}, {
               Annotation[{
                 Directive[
                  PointSize[0.012833333333333334`], 
                  AbsoluteThickness[2], 
                  GrayLevel[0]], 
                 GeometricTransformation[
                  Inset[
                   Style[
                    Graphics[{
                    EdgeForm[], 
                    Disk[{0, 0}]}, PlotRangePadding -> Scaled[0.15]], 
                    GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.012833333333333334`], 
                    AbsoluteThickness[2], 
                    GrayLevel[0]]}], {0., 0.}, Automatic, 
                   Offset[7]], {{{50., -0.5140146076372113}}, {{
                  250., -1.5576778550550368`}}, {{
                  450., -2.4952210335942264`}}, {{
                  650., -3.3987162703831433`}}, {{
                  850., -4.262883053414834}}}]}, "Charting`Private`Tag#1"], 
               Annotation[{
                 Directive[
                  PointSize[0.012833333333333334`], 
                  AbsoluteThickness[2], 
                  RGBColor[1, 0, 0]], 
                 GeometricTransformation[
                  Inset[
                   Style[
                    Graphics[{
                    EdgeForm[], 
                    Polygon[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}, 
                    PlotRangePadding -> Scaled[0.15]], 
                    GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.012833333333333334`], 
                    AbsoluteThickness[2], 
                    RGBColor[1, 0, 0]]}], {0., 0.}, Automatic, 
                   Offset[7]], {{{50., -0.3310944584724307}}, {{
                  250., -0.9403312146936208}}, {{
                  450., -1.4474303012171494`}}, {{
                  650., -1.9317185680400641`}}, {{
                  850., -2.407247539475548}}}]}, "Charting`Private`Tag#2"], 
               Annotation[{
                 Directive[
                  PointSize[0.012833333333333334`], 
                  AbsoluteThickness[2], 
                  RGBColor[0.6, 0.4, 0.2]], 
                 GeometricTransformation[
                  Inset[
                   Style[
                    Graphics[{
                    EdgeForm[], 
                    Polygon[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}], 
                    GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.012833333333333334`], 
                    AbsoluteThickness[2], 
                    RGBColor[0.6, 0.4, 0.2]]}], {0., 0.}, Automatic, 
                   Offset[7]], {{{50., -0.22426028383663682`}}, {{
                  250., -0.5850067907736272}}, {{
                  450., -0.8706992529668062}}, {{
                  650., -1.1392007595009193`}}, {{
                  850., -1.3954967590453462`}}}]}, 
                "Charting`Private`Tag#3"]}}, <|
             "HighlightElements" -> <|
               "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
              "LayoutOptions" -> <|
               "PanelPlotLayout" -> <||>, 
                "PlotRange" -> {{0., 850.}, {-4., 0.2}}, 
                "Frame" -> {{False, False}, {False, False}}, 
                "AxesOrigin" -> {0., -4.}, 
                "ImageSize" -> {300, 300/GoldenRatio}, "Axes" -> {True, True},
                 "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
                "DefaultStyle" -> {
                  Directive[
                   PointSize[0.012833333333333334`], 
                   AbsoluteThickness[2], 
                   RGBColor[0.6, 0.4, 0.2]], 
                  Directive[
                   PointSize[0.012833333333333334`], 
                   AbsoluteThickness[2], 
                   RGBColor[1, 0, 0]], 
                  Directive[
                   PointSize[0.012833333333333334`], 
                   AbsoluteThickness[2], 
                   GrayLevel[0]]}, 
                "HighlightLabelingFunctions" -> <|
                 "CoordinatesToolOptions" -> ({
                    Identity[
                    Part[#, 1]], 
                    Identity[
                    Part[#, 2]]}& ), 
                  "ScalingFunctions" -> {{Identity, Identity}, {
                    Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
                False|>, 
              "Meta" -> <|
               "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
                "Function" -> ListPlot, "GroupHighlight" -> False|>|>]]& )[<|
            "HighlightElements" -> <|
              "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
             "LayoutOptions" -> <|
              "PanelPlotLayout" -> <||>, 
               "PlotRange" -> {{0., 850.}, {-4., 0.2}}, 
               "Frame" -> {{False, False}, {False, False}}, 
               "AxesOrigin" -> {0., -4.}, 
               "ImageSize" -> {300, 300/GoldenRatio}, "Axes" -> {True, True}, 
               "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
               "DefaultStyle" -> {
                 Directive[
                  PointSize[0.012833333333333334`], 
                  AbsoluteThickness[2], 
                  RGBColor[0.6, 0.4, 0.2]], 
                 Directive[
                  PointSize[0.012833333333333334`], 
                  AbsoluteThickness[2], 
                  RGBColor[1, 0, 0]], 
                 Directive[
                  PointSize[0.012833333333333334`], 
                  AbsoluteThickness[2], 
                  GrayLevel[0]]}, 
               "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                   Identity[
                    Part[#, 1]], 
                   Identity[
                    Part[#, 2]]}& ), 
                 "ScalingFunctions" -> {{Identity, Identity}, {
                   Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
               False|>, 
             "Meta" -> <|
              "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
               "Function" -> ListPlot, "GroupHighlight" -> False|>|>],
           
           ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
            4.503599627370496*^15, -4.503599627370496*^15}}],
          Selectable->False]},
        Annotation[{{{}, {}, 
           Annotation[{
             Hue[0.67, 0.6, 0.6], 
             Directive[
              PointSize[0.012833333333333334`], 
              AbsoluteThickness[2], 
              GrayLevel[0]], 
             
             Line[{{50., -0.5140146076372113}, {250., -1.5576778550550368`}, {
              450., -2.4952210335942264`}, {650., -3.3987162703831433`}, {
              789.1591858014766, -4.}}]}, "Charting`Private`Tag#1"], 
           Annotation[{
             Hue[0.9060679774997897, 0.6, 0.6], 
             Directive[
              PointSize[0.012833333333333334`], 
              AbsoluteThickness[2], 
              RGBColor[1, 0, 0]], 
             Line[{{50., -0.3310944584724307}, {250., -0.9403312146936208}, {
              450., -1.4474303012171494`}, {650., -1.9317185680400641`}, {
              850., -2.407247539475548}}]}, "Charting`Private`Tag#2"], 
           Annotation[{
             Hue[0.1421359549995791, 0.6, 0.6], 
             Directive[
              PointSize[0.012833333333333334`], 
              AbsoluteThickness[2], 
              RGBColor[0.6, 0.4, 0.2]], 
             
             Line[{{50., -0.22426028383663682`}, {
              250., -0.5850067907736272}, {450., -0.8706992529668062}, {
              650., -1.1392007595009193`}, {850., -1.3954967590453462`}}]}, 
            "Charting`Private`Tag#3"]}, {
           Annotation[{
             Directive[
              PointSize[0.012833333333333334`], 
              AbsoluteThickness[2], 
              GrayLevel[0]], 
             GeometricTransformation[
              Inset[
               Style[
                Graphics[{
                  EdgeForm[], 
                  Disk[{0, 0}]}, PlotRangePadding -> Scaled[0.15]], 
                GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.012833333333333334`], 
                    AbsoluteThickness[2], 
                    GrayLevel[0]]}], {0., 0.}, Automatic, 
               Offset[7]], {{{50., -0.5140146076372113}}, {{
              250., -1.5576778550550368`}}, {{450., -2.4952210335942264`}}, {{
              650., -3.3987162703831433`}}, {{850., -4.262883053414834}}}]}, 
            "Charting`Private`Tag#1"], 
           Annotation[{
             Directive[
              PointSize[0.012833333333333334`], 
              AbsoluteThickness[2], 
              RGBColor[1, 0, 0]], 
             GeometricTransformation[
              Inset[
               Style[
                Graphics[{
                  EdgeForm[], 
                  Polygon[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}, 
                 PlotRangePadding -> Scaled[0.15]], 
                GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.012833333333333334`], 
                    AbsoluteThickness[2], 
                    RGBColor[1, 0, 0]]}], {0., 0.}, Automatic, 
               Offset[7]], {{{50., -0.3310944584724307}}, {{
              250., -0.9403312146936208}}, {{450., -1.4474303012171494`}}, {{
              650., -1.9317185680400641`}}, {{850., -2.407247539475548}}}]}, 
            "Charting`Private`Tag#2"], 
           Annotation[{
             Directive[
              PointSize[0.012833333333333334`], 
              AbsoluteThickness[2], 
              RGBColor[0.6, 0.4, 0.2]], 
             GeometricTransformation[
              Inset[
               Style[
                Graphics[{
                  EdgeForm[], 
                  Polygon[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}], 
                GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.012833333333333334`], 
                    AbsoluteThickness[2], 
                    RGBColor[0.6, 0.4, 0.2]]}], {0., 0.}, Automatic, 
               Offset[7]], {{{50., -0.22426028383663682`}}, {{
              250., -0.5850067907736272}}, {{450., -0.8706992529668062}}, {{
              650., -1.1392007595009193`}}, {{850., -1.3954967590453462`}}}]},
             "Charting`Private`Tag#3"]}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, "PlotRange" -> {{0., 850.}, {-4., 0.2}},
             "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0., -4.}, "ImageSize" -> {300, 300/GoldenRatio}, 
            "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
            GoldenRatio^(-1), "DefaultStyle" -> {
              Directive[
               PointSize[0.012833333333333334`], 
               AbsoluteThickness[2], 
               RGBColor[0.6, 0.4, 0.2]], 
              Directive[
               PointSize[0.012833333333333334`], 
               AbsoluteThickness[2], 
               RGBColor[1, 0, 0]], 
              Directive[
               PointSize[0.012833333333333334`], 
               AbsoluteThickness[2], 
               GrayLevel[0]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ListPlot, "GroupHighlight" -> False|>|>, 
         "DynamicHighlight"]], {{}, {}}},
      AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
      Axes->{True, True},
      AxesLabel->{None, None},
      AxesOrigin->{0., -4.},
      AxesStyle->Directive[
        GrayLevel[0], FontFamily -> "Times", FontSize -> 12],
      DisplayFunction->Identity,
      Epilog->{
        InsetBox[
         BoxData[
          FormBox[
           InterpretationBox[
            Cell[
             BoxData[
              FormBox[
               StyleBox[
               "\"inconfidence\"", FontSize -> 14, FontFamily -> 
                "Times New Roman", TextAlignment -> Center, StripOnInput -> 
                False], TextForm]], "InlineText"], 
            Text[
             Style[
             "inconfidence", FontSize -> 14, FontFamily -> "Times New Roman", 
              TextAlignment -> Center]]], TraditionalForm]], 
         Scaled[{0.15, 0.95}]], 
        InsetBox[
         BoxData[
          FormBox[
           InterpretationBox[
            Cell[
             BoxData[
              FormBox[
               StyleBox[
               "\"\\!\\(\\*StyleBox[\\\"N\\\",FontSlant->\\\"Italic\\\"]\\) \
(number of probe states)\"", FontSize -> 14, FontFamily -> "Times New Roman", 
                TextAlignment -> Center, StripOnInput -> False], TextForm]], 
             "InlineText"], 
            Text[
             Style[
             "\!\(\*StyleBox[\"N\",FontSlant->\"Italic\"]\) (number of probe \
states)", FontSize -> 14, FontFamily -> "Times New Roman", TextAlignment -> 
              Center]]], TraditionalForm]], 
         Scaled[{0.42, 0.07}]]},
      Frame->{{False, False}, {False, False}},
      FrameLabel->{{None, None}, {None, None}},
      FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
      GridLines->{None, None},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      ImageSize->300,
      Method->{
       "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultMeshStyle" -> AbsolutePointSize[6], "DefaultPlotStyle" -> {
          Directive[
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.880722, 0.611041, 0.142051], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.560181, 0.691569, 0.194885], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.922526, 0.385626, 0.209179], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.528488, 0.470624, 0.701351], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.772079, 0.431554, 0.102387], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.363898, 0.618501, 0.782349], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[1, 0.75, 0], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.647624, 0.37816, 0.614037], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.571589, 0.586483, 0.], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.915, 0.3325, 0.2125], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[
           0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
           AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
        "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> 
        Scaled[0.05], "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> 
        "CurrentSet", "HighlightStyle" -> Automatic, "OptimizePlotMarkers" -> 
        True, "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& )}},
      PlotRange->{{0., 850.}, {-4., 0.2}},
      PlotRangeClipping->True,
      PlotRangePadding->{{
         Scaled[0.02], 
         Scaled[0.02]}, {0, 0}},
      Ticks->{Automatic, {{-1, 
          FormBox[
          "\"\\!\\(\\*SuperscriptBox[\\(10\\), \\(-1\\)]\\)\"", 
           TraditionalForm]}, {-2, 
          FormBox[
          "\"\\!\\(\\*SuperscriptBox[\\(10\\), \\(-2\\)]\\)\"", 
           TraditionalForm]}, {-3, 
          FormBox[
          "\"\\!\\(\\*SuperscriptBox[\\(10\\), \\(-3\\)]\\)\"", 
           TraditionalForm]}, {-4, 
          FormBox[
          "\"\\!\\(\\*SuperscriptBox[\\(10\\), \\(-4\\)]\\)\"", 
           TraditionalForm]}}}], 
     TemplateBox[{
      "\"\\!\\(\\*StyleBox[\\\"D\\\",FontSlant->\\\"Italic\\\"]\\) = \
\\!\\(\\*SqrtBox[\\(0.02\\)]\\)\"", 
       "\"\\!\\(\\*StyleBox[\\\"D\\\",FontSlant->\\\"Italic\\\"]\\) = \
\\!\\(\\*SqrtBox[\\(0.01\\)]\\)\"", 
       "\"\\!\\(\\*StyleBox[\\\"D\\\",FontSlant->\\\"Italic\\\"]\\) = \
\\!\\(\\*SqrtBox[\\(0.005\\)]\\)\""},
      "LineLegend",
      DisplayFunction->(StyleBox[
        StyleBox[
         PaneBox[
          TagBox[
           GridBox[{{
              TagBox[
               GridBox[{{
                  GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0]], {}}}, AspectRatio -> Full, 
                   ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                   ImagePadding -> Automatic, 
                   BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #}, {
                  GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {}}}, AspectRatio -> Full, 
                   ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                   ImagePadding -> Automatic, 
                   BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #2}, {
                  GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.6, 0.4, 0.2]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.6, 0.4, 0.2]], {}}}, AspectRatio -> Full, 
                   ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                   ImagePadding -> Automatic, 
                   BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #3}}, 
                GridBoxAlignment -> {
                 "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                AutoDelete -> False, 
                GridBoxDividers -> {
                 "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}}, 
                GridBoxSpacings -> {"Columns" -> {{0.5}}, "Rows" -> {{0.8}}}],
                "Grid"]}}, 
            GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
            AutoDelete -> False, 
            GridBoxItemSize -> {
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
            GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
           "Grid"], Alignment -> Left, AppearanceElements -> None, 
          ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> "ResizeToFit"],
          LineIndent -> 0, StripOnInput -> False], {FontFamily -> "Arial"}, 
        Background -> Automatic, StripOnInput -> False]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               
               TemplateBox[<|"color" -> GrayLevel[0]|>, 
                "GrayLevelColorSwatchTemplate"], ",", 
               
               TemplateBox[<|"color" -> RGBColor[1, 0, 0]|>, 
                "RGBColorSwatchTemplate"], ",", 
               
               TemplateBox[<|"color" -> RGBColor[0.6, 0.4, 0.2]|>, 
                "RGBColorSwatchTemplate"]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )]}
   },
   AutoDelete->False,
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{{3.939816463151464*^9, 3.939816489806921*^9}, 
   3.9398166298582315`*^9, {3.93981667318602*^9, 3.939816695681555*^9}, {
   3.9398168025914345`*^9, 3.939816872860096*^9}, 3.939897919198866*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"0780d33e-e095-8c47-8e20-73955a63b8bf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<inconf.pdf\>\"", ",", "res"}], "]"}]], "Input",
 CellChangeTimes->{{3.939816873871519*^9, 3.939816887402628*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"2a540117-2a10-924a-844d-914228d7a018"],

Cell[BoxData["\<\"inconf.pdf\"\>"], "Output",
 CellChangeTimes->{3.939816888322529*^9, 3.939897919520458*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"efb627b3-7267-a049-b981-21677e15096e"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.939815497617029*^9, 3.939815498653431*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"248245bc-fa7a-6b44-8581-32af32bc4600"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Testing  the  maximum  likelihood  estimator", "Section",
 CellChangeTimes->{{3.9397964266637173`*^9, 
  3.9397964637443314`*^9}},ExpressionUUID->"1fe6620f-2b93-134b-921f-\
b574a2efb366"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"maximumLikelihood", "[", 
    RowBox[{"nX_", ",", "nY_", ",", "ns_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "NN", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"shift", "=", 
       RowBox[{
        RowBox[{"-", "\[Pi]"}], "/", "4"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"p0X", "=", 
       RowBox[{
        RowBox[{"Cos", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[Theta]", "+", "shift"}], ")"}], "/", "2"}], "]"}], "^", 
        "2"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"p1X", "=", 
       RowBox[{
        RowBox[{"Sin", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[Theta]", "+", "shift"}], ")"}], "/", "2"}], "]"}], "^", 
        "2"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"p0Y", "=", 
       RowBox[{
        RowBox[{"Cos", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[Theta]", "-", 
            RowBox[{"\[Pi]", "/", "2"}], "+", "shift"}], ")"}], "/", "2"}], 
         "]"}], "^", "2"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"p1Y", "=", 
       RowBox[{
        RowBox[{"Sin", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[Theta]", "-", 
            RowBox[{"\[Pi]", "/", "2"}], "+", "shift"}], ")"}], "/", "2"}], 
         "]"}], "^", "2"}]}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"NN", "=", 
       RowBox[{"ns", "/", "2"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"L", "=", 
       RowBox[{
        RowBox[{"p0X", "^", 
         RowBox[{"(", 
          RowBox[{"2", "nX"}], ")"}]}], "*", 
        RowBox[{"p1X", "^", 
         RowBox[{"(", 
          RowBox[{"2", 
           RowBox[{"(", 
            RowBox[{"NN", "-", "nX"}], ")"}]}], ")"}]}], "*", 
        RowBox[{"p0Y", "^", 
         RowBox[{"(", 
          RowBox[{"2", "nY"}], ")"}]}], "*", 
        RowBox[{"p1Y", "^", 
         RowBox[{"(", 
          RowBox[{"2", 
           RowBox[{"(", 
            RowBox[{"NN", "-", "nY"}], ")"}]}], ")"}]}]}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"xEstimate", "=", 
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         FractionBox[
          RowBox[{"2", " ", "nX"}], 
          RowBox[{"ns", "/", "2"}]]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"yEstimate", "=", 
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         FractionBox[
          RowBox[{"2", " ", "nY"}], 
          RowBox[{"ns", "/", "2"}]]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"est", "=", 
       RowBox[{
        RowBox[{"N", "@", 
         RowBox[{"ArcTan", "[", 
          RowBox[{"xEstimate", ",", "yEstimate"}], "]"}]}], "-", "shift"}]}], 
      ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"LN", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"\[Theta]", ",", 
           RowBox[{"N", "@", "L"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Theta]", ",", 
           RowBox[{"est", "-", "0.5"}], ",", 
           RowBox[{"est", "+", "0.5"}], ",", "0.01"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"pos", "=", 
       RowBox[{
        RowBox[{"PositionLargest", "[", 
         RowBox[{"LN", "[", 
          RowBox[{"[", 
           RowBox[{";;", ",", "2"}], "]"}], "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"truemax", "=", 
         RowBox[{"\[Theta]", "/.", 
          RowBox[{
           RowBox[{"FindMaximum", "[", 
            RowBox[{
             RowBox[{"L", "/", 
              RowBox[{"Max", "@", "LN"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"\[Theta]", ",", 
               RowBox[{"LN", "[", 
                RowBox[{"[", 
                 RowBox[{"pos", ",", "1"}], "]"}], "]"}]}], "}"}]}], "]"}], 
           "[", 
           RowBox[{"[", "2", "]"}], "]"}]}]}], ";"}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"Return", "@", 
       RowBox[{"{", 
        RowBox[{"est", ",", 
         RowBox[{"(*", "truemax", "*)"}], 
         RowBox[{"LN", "[", 
          RowBox[{"[", 
           RowBox[{"pos", ",", "1"}], "]"}], "]"}]}], "}"}]}], ";"}]}], 
    "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.939793274210718*^9, 3.939793408516264*^9}, {
   3.939793490650587*^9, 3.9397935410437794`*^9}, 3.9397935870060215`*^9, {
   3.939793617211426*^9, 3.9397936181617203`*^9}, {3.9397937622730107`*^9, 
   3.93979381825066*^9}, {3.9397938633696766`*^9, 3.9397938786167355`*^9}, {
   3.9397939228959107`*^9, 3.939794143632721*^9}, {3.9397943478882675`*^9, 
   3.939794348542029*^9}, {3.939794381658228*^9, 3.93979438374259*^9}, 
   3.9397944146712437`*^9, {3.939794464525808*^9, 3.9397946381543636`*^9}, {
   3.939794718908163*^9, 3.939794988648968*^9}, {3.939795185992227*^9, 
   3.939795363474537*^9}, {3.939795415851375*^9, 3.939795508731268*^9}, {
   3.939795555358412*^9, 3.9397956080073605`*^9}, {3.939796117226368*^9, 
   3.939796131607061*^9}, 3.939796220411337*^9, {3.939796354574127*^9, 
   3.939796357405733*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"1007b88d-4445-c44d-8db4-30381957c839"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"shift", "=", 
   RowBox[{
    RowBox[{"-", "\[Pi]"}], "/", "4"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DATA", "=", 
   RowBox[{"Table", "[", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"stDevs", "=", 
      RowBox[{"Table", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"p0X", "=", 
          RowBox[{
           RowBox[{"Cos", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[Theta]", "+", "shift"}], ")"}], "/", "2"}], "]"}], 
           "^", "2"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"p0Y", "=", 
          RowBox[{
           RowBox[{"Cos", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[Theta]", "-", 
               RowBox[{"\[Pi]", "/", "2"}], "+", "shift"}], ")"}], "/", "2"}],
             "]"}], "^", "2"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"probOfnsX", "=", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"N", "@", 
             RowBox[{"PDF", "[", 
              RowBox[{
               RowBox[{"BinomialDistribution", "[", 
                RowBox[{
                 RowBox[{"ns", "/", "2"}], ",", "p0X"}], "]"}], ",", "n"}], 
              "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"n", ",", "0", ",", 
              RowBox[{"ns", "/", "2"}]}], "}"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"probOfnsY", "=", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"N", "@", 
             RowBox[{"PDF", "[", 
              RowBox[{
               RowBox[{"BinomialDistribution", "[", 
                RowBox[{
                 RowBox[{"ns", "/", "2"}], ",", "p0Y"}], "]"}], ",", "n"}], 
              "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"n", ",", "0", ",", 
              RowBox[{"ns", "/", "2"}]}], "}"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"probOfns", "=", 
          RowBox[{"Flatten", "@", 
           RowBox[{"KroneckerProduct", "[", 
            RowBox[{"probOfnsX", ",", "probOfnsY"}], "]"}]}]}], ";", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"estimates", "=", 
          RowBox[{"Flatten", "@", 
           RowBox[{"Table", "[", "\[IndentingNewLine]", 
            RowBox[{"(*", 
             RowBox[{
              RowBox[{"xEstimate", "=", 
               RowBox[{"N", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 FractionBox[
                  RowBox[{"2", " ", "nX"}], 
                  RowBox[{"ns", "/", "2"}]]}], "]"}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"yEstimate", "=", 
               RowBox[{"N", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 FractionBox[
                  RowBox[{"2", " ", "nY"}], 
                  RowBox[{"ns", "/", "2"}]]}], "]"}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"ArcTan", "[", 
                RowBox[{"xEstimate", ",", "yEstimate"}], "]"}], "-", 
               "shift"}]}], "*)"}], "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{"maximumLikelihood", "[", 
               RowBox[{"nX", ",", "nY", ",", "ns"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], "\[IndentingNewLine]", ",", 
             RowBox[{"{", 
              RowBox[{"nX", ",", "0", ",", 
               RowBox[{"ns", "/", "2"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"nY", ",", "0", ",", 
               RowBox[{"ns", "/", "2"}]}], "}"}]}], "]"}]}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"mean", "=", 
          RowBox[{"Total", "[", 
           RowBox[{"probOfns", "*", "estimates"}], "]"}]}], ";", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"distance", "[", 
           RowBox[{"\[Theta]_", ",", "estimate_"}], "]"}], ":=", 
          RowBox[{
           RowBox[{"Min", "[", 
            RowBox[{
             RowBox[{"Abs", "[", 
              RowBox[{"\[Theta]", "-", "estimate"}], "]"}], ",", 
             RowBox[{"Abs", "[", 
              RowBox[{"\[Theta]", "-", "estimate", "-", 
               RowBox[{"2", "\[Pi]"}]}], "]"}], ",", 
             RowBox[{"Abs", "[", 
              RowBox[{"\[Theta]", "-", "estimate", "+", 
               RowBox[{"2", "\[Pi]"}]}], "]"}]}], "]"}], "^", "2"}]}], ";", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"\[Theta]", ",", 
           RowBox[{"Sqrt", "@", 
            RowBox[{"Total", "[", 
             RowBox[{"probOfns", "*", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"distance", "[", 
                  RowBox[{"\[Theta]", ",", "#"}], "]"}], "&"}], ")"}], "/@", 
               "estimates"}]}], "]"}]}]}], "}"}]}], "\[IndentingNewLine]", 
        ",", 
        RowBox[{"{", 
         RowBox[{"\[Theta]", ",", 
          RowBox[{
           RowBox[{"-", "\[Pi]"}], "-", "shift"}], ",", 
          RowBox[{"\[Pi]", "-", "shift"}], ",", "0.1"}], "}"}]}], "]"}]}], 
     "\[IndentingNewLine]", ",", 
     RowBox[{"{", 
      RowBox[{"ns", ",", 
       RowBox[{"{", "50", "}"}]}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.939795543688251*^9, 3.939795551768458*^9}, {
  3.939795610372711*^9, 3.939795691855024*^9}, {3.9397957642987957`*^9, 
  3.9397957872981186`*^9}, {3.939795915017458*^9, 3.939795923552582*^9}, {
  3.9397959579640026`*^9, 3.939795958857401*^9}, {3.9397960714646435`*^9, 
  3.9397960939025*^9}, {3.939796197839318*^9, 3.939796197899229*^9}, {
  3.939796256342308*^9, 3.939796256423807*^9}, {3.9397963622225895`*^9, 
  3.9397963623191833`*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"1ae86be8-9929-f949-b4ec-9a1bf81563fe"],

Cell[BoxData[
 TemplateBox[{
  "General", "munfl", 
   "\"\\!\\(\\*RowBox[{\\\"Exp\\\", \\\"[\\\", RowBox[{\\\"-\\\", \
\\\"731.6372025993145`\\\"}], \\\"]\\\"}]\\) is too small to represent as a \
normalized machine number; precision may be lost.\"", 2, 47, 9, 
   17005926187944037069, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.939795925337229*^9, 3.939795959281282*^9, {3.9397960775441017`*^9, 
   3.939796094227892*^9}, 3.939796133846268*^9, {3.9397961981853848`*^9, 
   3.939796256712284*^9}, 3.939796362606439*^9, 3.9398979195792294`*^9},
 CellLabel->
  "During evaluation of \
In[46]:=",ExpressionUUID->"ea32a84a-981e-b446-91a5-67c6fa387326"],

Cell[BoxData[
 TemplateBox[{
  "General", "munfl", 
   "\"\\!\\(\\*RowBox[{\\\"Exp\\\", \\\"[\\\", RowBox[{\\\"-\\\", \
\\\"805.9907600575483`\\\"}], \\\"]\\\"}]\\) is too small to represent as a \
normalized machine number; precision may be lost.\"", 2, 47, 10, 
   17005926187944037069, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.939795925337229*^9, 3.939795959281282*^9, {3.9397960775441017`*^9, 
   3.939796094227892*^9}, 3.939796133846268*^9, {3.9397961981853848`*^9, 
   3.939796256712284*^9}, 3.939796362606439*^9, 3.9398979196078854`*^9},
 CellLabel->
  "During evaluation of \
In[46]:=",ExpressionUUID->"4e0562de-8f06-3d4b-a346-6282ae1bc7a8"],

Cell[BoxData[
 TemplateBox[{
  "General", "munfl", 
   "\"\\!\\(\\*RowBox[{\\\"Exp\\\", \\\"[\\\", RowBox[{\\\"-\\\", \
\\\"880.500321764259`\\\"}], \\\"]\\\"}]\\) is too small to represent as a \
normalized machine number; precision may be lost.\"", 2, 47, 11, 
   17005926187944037069, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.939795925337229*^9, 3.939795959281282*^9, {3.9397960775441017`*^9, 
   3.939796094227892*^9}, 3.939796133846268*^9, {3.9397961981853848`*^9, 
   3.939796256712284*^9}, 3.939796362606439*^9, 3.9398979196219788`*^9},
 CellLabel->
  "During evaluation of \
In[46]:=",ExpressionUUID->"775b75e5-f728-c045-a7cb-4b2d514ab5be"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"General\\\", \
\\\"::\\\", \\\"munfl\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"", 2, 47, 12, 17005926187944037069, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.939795925337229*^9, 3.939795959281282*^9, {3.9397960775441017`*^9, 
   3.939796094227892*^9}, 3.939796133846268*^9, {3.9397961981853848`*^9, 
   3.939796256712284*^9}, 3.939796362606439*^9, 3.939897919636553*^9},
 CellLabel->
  "During evaluation of \
In[46]:=",ExpressionUUID->"d5de870b-c11d-1a4e-9465-0339865461d2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListLinePlot", "[", 
  RowBox[{"DATA", ",", 
   RowBox[{"PlotRange", "->", "All"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.939795936223669*^9, 3.939795945316648*^9}, {
  3.939795993800615*^9, 3.939796012356104*^9}, {3.939796151084353*^9, 
  3.9397961518314857`*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"275bcff2-ebdf-944f-9aed-329079f61505"],

Cell[BoxData[
 GraphicsBox[{{}, 
   InterpretationBox[{
     TagBox[{{}, {}, 
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
          NCache[
           Rational[1, 60], 0.016666666666666666`]], AbsoluteThickness[2], 
         LineBox[CompressedData["
1:eJw10n9Q02UcB/AvOBq/toBTcFyaOn5dx01lWkjK58GxMIuwAm9wFIFj6SVo
yRHRD+i0hKsrQg72pVDOPJk4+WVXIMazQCqODeS3P4KehxbgUWwNJnOh65vu
+8dzz1/P697vz+fZmHPklVxPhmGAO//fwxvlJR/c9DTonlS3nI+g4JWmaWv2
9zRkD5mrFnZSiC1j/5wGD4MtPblOtIfC4U7j2uBjjOGtYN+0eSWF+ElXTeWL
Lhx7du0J+3YK5xSaB462+1jttWZKJ6Hg22hUZ0lWcMNCnXJ5icDRAHl/b4kT
Z7+0K2/9AIGJQnZr9IwD6yWprhI9cXvLWNn6U4O2mrg9O/brOeO/poK4vSUc
oBPnS1nes2H77JjP+mbes+LpHb5JPSYCxVdcm8PZBZyVdfJVZCWw56Rx5Z/c
ebzlwDvi0UAKq1PZvq6YOdw6aVKEySiQDZrqz1xmbPPLTz2WQKHp75gDKiPF
o5WR9ttc/6UCV9bemEn83hZ1UuNuChVi9t4f/eP48AviwQnufZQu5tSHudex
MFyqqnycQulxbbrsQQ/+YuD5ok/uEDDcksk/7dXjvMy4/Ud6CJSqBMylvPMw
/mXx1QvnCJBpk3/swW4oPFTRITxFoKW59qZg+yCgup+Dtn5FAHXJR+aYcTBf
Wy1QnyagC6vdkfLmbxC6t2oo+wcCZUrm+i0Nt5dnvIsaJgi0F8lXiWvNsJjd
2pfhJPDXRc3TCaZZSKiKihwOpbDhd/ZQATMPNyxdk7e3UUgNMn3TIF8AmyI4
xZZI4dom5mDeZSskaEXlH3H9M6+yHsJkG1QK1I5n4yncTZN/XT+zCINtGaOd
3P+psBi3xZXaoalV/4RZQOGpcs3AiGQZ2p1LTYFTxO05AOIzanM6iNtzQnRm
lWO5joDjofcvmE2ba8a4fT/y7sPOzjGW5eYR9dBzgfXb/SE6bl45gcx336cz
SHrWIlQaCMimjKXHIzxQSFBkioESWGlkk/cteqDosKBLCi7Pr+9qQtcZPBEt
LO7fLaVQnSifvfP5KhSSWH65PY66PQFyDuC015Ko2/NCVzJ+1Fqfo27PCyns
rnpdLO89ht74OLy7Yx3vCVG999GV3nt8Pm/0vsr1tnGYz+eDCqwSi7SFz+eD
8ocCRCe0xO35ItXLszIB1/+R54e6b8zpd9Xwnj/6Jf/uptGLvCdCE/axMl0f
74mQdOT1CMs874nRIjbMTIko/Ac1igI8
          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ]},
      {"WolframDynamicHighlight", <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
     StyleBox[
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{{}, {}, 
           Annotation[{
             Hue[0.67, 0.6, 0.6], 
             Directive[
              PointSize[
               Rational[1, 60]], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[2]], 
             Line[CompressedData["
1:eJw10n9Q02UcB/AvOBq/toBTcFyaOn5dx01lWkjK58GxMIuwAm9wFIFj6SVo
yRHRD+i0hKsrQg72pVDOPJk4+WVXIMazQCqODeS3P4KehxbgUWwNJnOh65vu
+8dzz1/P697vz+fZmHPklVxPhmGAO//fwxvlJR/c9DTonlS3nI+g4JWmaWv2
9zRkD5mrFnZSiC1j/5wGD4MtPblOtIfC4U7j2uBjjOGtYN+0eSWF+ElXTeWL
Lhx7du0J+3YK5xSaB462+1jttWZKJ6Hg22hUZ0lWcMNCnXJ5icDRAHl/b4kT
Z7+0K2/9AIGJQnZr9IwD6yWprhI9cXvLWNn6U4O2mrg9O/brOeO/poK4vSUc
oBPnS1nes2H77JjP+mbes+LpHb5JPSYCxVdcm8PZBZyVdfJVZCWw56Rx5Z/c
ebzlwDvi0UAKq1PZvq6YOdw6aVKEySiQDZrqz1xmbPPLTz2WQKHp75gDKiPF
o5WR9ttc/6UCV9bemEn83hZ1UuNuChVi9t4f/eP48AviwQnufZQu5tSHudex
MFyqqnycQulxbbrsQQ/+YuD5ok/uEDDcksk/7dXjvMy4/Ud6CJSqBMylvPMw
/mXx1QvnCJBpk3/swW4oPFTRITxFoKW59qZg+yCgup+Dtn5FAHXJR+aYcTBf
Wy1QnyagC6vdkfLmbxC6t2oo+wcCZUrm+i0Nt5dnvIsaJgi0F8lXiWvNsJjd
2pfhJPDXRc3TCaZZSKiKihwOpbDhd/ZQATMPNyxdk7e3UUgNMn3TIF8AmyI4
xZZI4dom5mDeZSskaEXlH3H9M6+yHsJkG1QK1I5n4yncTZN/XT+zCINtGaOd
3P+psBi3xZXaoalV/4RZQOGpcs3AiGQZ2p1LTYFTxO05AOIzanM6iNtzQnRm
lWO5joDjofcvmE2ba8a4fT/y7sPOzjGW5eYR9dBzgfXb/SE6bl45gcx336cz
SHrWIlQaCMimjKXHIzxQSFBkioESWGlkk/cteqDosKBLCi7Pr+9qQtcZPBEt
LO7fLaVQnSifvfP5KhSSWH65PY66PQFyDuC015Ko2/NCVzJ+1Fqfo27PCyns
rnpdLO89ht74OLy7Yx3vCVG999GV3nt8Pm/0vsr1tnGYz+eDCqwSi7SFz+eD
8ocCRCe0xO35ItXLszIB1/+R54e6b8zpd9Xwnj/6Jf/uptGLvCdCE/axMl0f
74mQdOT1CMs874nRIjbMTIko/Ac1igI8
              "]]}, "Charting`Private`Tag#1"]}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{-2.356194490192345, 3.8438055098076553`}, {
             0.5163265737822428, 0.5401439464736435}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0.5163265737822428}, 
            "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
            "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
            "DefaultStyle" -> {
              Directive[
               PointSize[
                Rational[1, 60]], 
               RGBColor[0.368417, 0.506779, 0.709798], 
               AbsoluteThickness[2]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ListLinePlot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{-2.356194490192345, 3.8438055098076553`}, {
            0.5163265737822428, 0.5401439464736435}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 0.5163265737822428}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              PointSize[
               Rational[1, 60]], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[2]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Identity[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListLinePlot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}],
      Selectable->False]},
    Annotation[{{{}, {}, 
       Annotation[{
         Hue[0.67, 0.6, 0.6], 
         Directive[
          PointSize[
           Rational[1, 60]], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[2]], 
         Line[CompressedData["
1:eJw10n9Q02UcB/AvOBq/toBTcFyaOn5dx01lWkjK58GxMIuwAm9wFIFj6SVo
yRHRD+i0hKsrQg72pVDOPJk4+WVXIMazQCqODeS3P4KehxbgUWwNJnOh65vu
+8dzz1/P697vz+fZmHPklVxPhmGAO//fwxvlJR/c9DTonlS3nI+g4JWmaWv2
9zRkD5mrFnZSiC1j/5wGD4MtPblOtIfC4U7j2uBjjOGtYN+0eSWF+ElXTeWL
Lhx7du0J+3YK5xSaB462+1jttWZKJ6Hg22hUZ0lWcMNCnXJ5icDRAHl/b4kT
Z7+0K2/9AIGJQnZr9IwD6yWprhI9cXvLWNn6U4O2mrg9O/brOeO/poK4vSUc
oBPnS1nes2H77JjP+mbes+LpHb5JPSYCxVdcm8PZBZyVdfJVZCWw56Rx5Z/c
ebzlwDvi0UAKq1PZvq6YOdw6aVKEySiQDZrqz1xmbPPLTz2WQKHp75gDKiPF
o5WR9ttc/6UCV9bemEn83hZ1UuNuChVi9t4f/eP48AviwQnufZQu5tSHudex
MFyqqnycQulxbbrsQQ/+YuD5ok/uEDDcksk/7dXjvMy4/Ud6CJSqBMylvPMw
/mXx1QvnCJBpk3/swW4oPFTRITxFoKW59qZg+yCgup+Dtn5FAHXJR+aYcTBf
Wy1QnyagC6vdkfLmbxC6t2oo+wcCZUrm+i0Nt5dnvIsaJgi0F8lXiWvNsJjd
2pfhJPDXRc3TCaZZSKiKihwOpbDhd/ZQATMPNyxdk7e3UUgNMn3TIF8AmyI4
xZZI4dom5mDeZSskaEXlH3H9M6+yHsJkG1QK1I5n4yncTZN/XT+zCINtGaOd
3P+psBi3xZXaoalV/4RZQOGpcs3AiGQZ2p1LTYFTxO05AOIzanM6iNtzQnRm
lWO5joDjofcvmE2ba8a4fT/y7sPOzjGW5eYR9dBzgfXb/SE6bl45gcx336cz
SHrWIlQaCMimjKXHIzxQSFBkioESWGlkk/cteqDosKBLCi7Pr+9qQtcZPBEt
LO7fLaVQnSifvfP5KhSSWH65PY66PQFyDuC015Ko2/NCVzJ+1Fqfo27PCyns
rnpdLO89ht74OLy7Yx3vCVG999GV3nt8Pm/0vsr1tnGYz+eDCqwSi7SFz+eD
8ocCRCe0xO35ItXLszIB1/+R54e6b8zpd9Xwnj/6Jf/uptGLvCdCE/axMl0f
74mQdOT1CMs874nRIjbMTIko/Ac1igI8
          "]]}, "Charting`Private`Tag#1"]}}, <|
     "HighlightElements" -> <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
      "LayoutOptions" -> <|
       "PanelPlotLayout" -> <||>, 
        "PlotRange" -> {{-2.356194490192345, 3.8438055098076553`}, {
         0.5163265737822428, 0.5401439464736435}}, 
        "Frame" -> {{False, False}, {False, False}}, 
        "AxesOrigin" -> {0, 0.5163265737822428}, 
        "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
        "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
          Directive[
           PointSize[
            Rational[1, 60]], 
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[2]]}, 
        "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& ), 
          "ScalingFunctions" -> {{Identity, Identity}, {
            Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
      "Meta" -> <|
       "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
        ListLinePlot, "GroupHighlight" -> False|>|>, 
     "DynamicHighlight"]], {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0.5163265737822428},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.368417, 0.506779, 0.709798], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.880722, 0.611041, 0.142051], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.560181, 0.691569, 0.194885], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.528488, 0.470624, 0.701351], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.363898, 0.618501, 0.782349], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[1, 0.75, 0], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.647624, 0.37816, 0.614037], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.571589, 0.586483, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
    "RangePadding" -> Scaled[0.05], "OptimizePlotMarkers" -> True, 
    "IncludeHighlighting" -> "CurrentSet", "HighlightStyle" -> Automatic, 
    "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{-2.356194490192345, 3.8438055098076553`}, {0.5163265737822428, 
   0.5401439464736435}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.939795936842226*^9, 3.939795946036022*^9}, {
   3.939795981571995*^9, 3.939796012723444*^9}, 3.939796079538643*^9, {
   3.939796146230759*^9, 3.9397961528390026`*^9}, 3.939796210522536*^9, {
   3.939796242140549*^9, 3.939796272264887*^9}, {3.939796366510527*^9, 
   3.9397963954509587`*^9}, 3.9398979237298603`*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"5c64ca8d-4a7b-4d45-b78b-bf38074e9f3a"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1155.7402597402597`, 699.4285714285714},
WindowMargins->{{Automatic, 0.4675324675324646}, {
  0.4675324675324646, Automatic}},
Magnification:>1.3 Inherited,
FrontEndVersion->"14.0 for Microsoft Windows (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"03f25f76-c225-d643-bb76-86d4782427d3"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 248, 4, 36, "Input",ExpressionUUID->"6e66bca0-25bb-6d4d-891e-52f1d2362fcc"],
Cell[831, 28, 288, 4, 41, "Output",ExpressionUUID->"8471cff3-3b80-7842-8fa4-a3a8715a0ee4"]
}, Open  ]],
Cell[1134, 35, 5093, 112, 595, "Input",ExpressionUUID->"ef4cf44b-4c60-ae49-81d8-79791e1614d4"],
Cell[CellGroupData[{
Cell[6252, 151, 6351, 149, 673, "Input",ExpressionUUID->"24d900cc-7367-734c-81f6-3918ad92f2de"],
Cell[12606, 302, 554, 12, 36, "Message",ExpressionUUID->"a0202a45-92f1-b149-ac91-85a8cc7c3905"],
Cell[13163, 316, 554, 12, 36, "Message",ExpressionUUID->"03c7dfa1-b5e2-6745-9ea5-e53d6968d685"],
Cell[13720, 330, 551, 12, 36, "Message",ExpressionUUID->"5eb618bb-c65f-204b-9e6a-f8fb269d9fb2"],
Cell[14274, 344, 519, 11, 36, "Message",ExpressionUUID->"6b0b9d87-fe0a-c047-94f5-b4501d8a84ec"]
}, Open  ]],
Cell[14808, 358, 1083, 27, 136, "Input",ExpressionUUID->"1974afba-2339-8945-b259-017c4c96de22"],
Cell[CellGroupData[{
Cell[15916, 389, 5161, 131, 482, "Input",ExpressionUUID->"5905268a-afa1-c141-8e04-60d1bf88470a"],
Cell[21080, 522, 5874, 139, 58, "Output",ExpressionUUID->"ff514556-16cb-6042-9aaf-5e7d0b6656e1"],
Cell[26957, 663, 46800, 1010, 281, "Output",ExpressionUUID->"dfc2401c-8899-9c43-b9ab-88036d8dae0a"]
}, Open  ]],
Cell[73772, 1676, 4366, 114, 433, "Input",ExpressionUUID->"5007d556-fbe4-1e42-9417-d54fac124ba7"],
Cell[CellGroupData[{
Cell[78163, 1794, 16813, 410, 1906, "Input",ExpressionUUID->"b2b2de30-c357-f249-87b2-ce68a7db606c"],
Cell[CellGroupData[{
Cell[95001, 2208, 358, 6, 28, "Print",ExpressionUUID->"81a5d3ff-462b-c045-a273-c37c9a3ce70e"],
Cell[95362, 2216, 356, 6, 28, "Print",ExpressionUUID->"72a8e3a2-2bfd-0346-ab68-b5296b99d544"],
Cell[95721, 2224, 356, 6, 28, "Print",ExpressionUUID->"3be103b3-0d04-b442-924d-e2a66b1b3f3b"],
Cell[96080, 2232, 356, 6, 28, "Print",ExpressionUUID->"0ca9de53-b201-8743-aab6-816043bcd6ed"]
}, Open  ]],
Cell[96451, 2241, 5776, 138, 58, "Output",ExpressionUUID->"a005ae22-1890-5146-9306-76697147c543"],
Cell[102230, 2381, 187905, 3234, 279, "Output",ExpressionUUID->"d62c3306-5032-cb4d-9dce-589c4c79f88f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[290172, 5620, 617, 16, 36, "Input",ExpressionUUID->"77972893-103c-b742-b1ae-5cda040509ad"],
Cell[290792, 5638, 250837, 4542, 315, "Output",ExpressionUUID->"aa8695ea-c147-0444-abc4-b6cdec0326b5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[541666, 10185, 181, 3, 36, "Input",ExpressionUUID->"18857aed-c374-084f-98a9-3d3a9d7a50b9"],
Cell[541850, 10190, 212, 3, 41, "Output",ExpressionUUID->"270f5a20-fbc1-824c-aaf6-2a8d371cac5d"]
}, Open  ]],
Cell[542077, 10196, 297, 4, 161, "Input",ExpressionUUID->"1d5abb22-00ba-a847-8852-02d3afae79e1"],
Cell[CellGroupData[{
Cell[542399, 10204, 330, 7, 134, "Section",ExpressionUUID->"222d554e-c82d-014b-b87b-e86cc371ba81"],
Cell[542732, 10213, 2555, 67, 358, "Input",ExpressionUUID->"5986283b-c649-b74c-9ebc-12b788dfc57d"],
Cell[CellGroupData[{
Cell[545312, 10284, 2327, 71, 210, "Input",ExpressionUUID->"f820b319-e51b-d24e-af47-0a5c26f15ad6"],
Cell[547642, 10357, 251, 4, 41, "Output",ExpressionUUID->"035a6ba0-74c5-f549-9e07-53e83bbbcf82"]
}, Open  ]],
Cell[547908, 10364, 541, 8, 408, "Input",ExpressionUUID->"27cfb9c8-072e-7f4d-8b04-8778ea173a2a"],
Cell[CellGroupData[{
Cell[548474, 10376, 6408, 159, 800, "Input",ExpressionUUID->"6934a653-4412-5c48-84e2-c34e13ba9bc4"],
Cell[554885, 10537, 568, 12, 36, "Message",ExpressionUUID->"ea43f1b9-fa96-834e-b12e-4c03491d6c54"],
Cell[555456, 10551, 568, 12, 36, "Message",ExpressionUUID->"943d1880-8567-264f-a585-e6a2817a5573"],
Cell[556027, 10565, 568, 12, 36, "Message",ExpressionUUID->"9e121cb3-8728-7740-a00f-388ebc123f28"],
Cell[556598, 10579, 573, 12, 36, "Message",ExpressionUUID->"213f5d89-1d5a-e240-b30d-3399c29f0695"],
Cell[557174, 10593, 2321, 65, 92, "Output",ExpressionUUID->"019a3c5d-4bcc-074d-84de-3b8b7ba5eb4b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[559532, 10663, 4087, 101, 454, "Input",ExpressionUUID->"c58fcb00-5cbd-6045-80d7-ccaa0ef0f6ab"],
Cell[563622, 10766, 4985, 119, 132, "Output",ExpressionUUID->"d3f5ae81-f432-cb4c-85b6-eb1a1ac126b7"],
Cell[568610, 10887, 28558, 635, 270, "Output",ExpressionUUID->"0780d33e-e095-8c47-8e20-73955a63b8bf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[597205, 11527, 246, 4, 36, "Input",ExpressionUUID->"2a540117-2a10-924a-844d-914228d7a018"],
Cell[597454, 11533, 188, 2, 41, "Output",ExpressionUUID->"efb627b3-7267-a049-b981-21677e15096e"]
}, Open  ]],
Cell[597657, 11538, 611, 9, 482, "Input",ExpressionUUID->"248245bc-fa7a-6b44-8581-32af32bc4600"]
}, Open  ]],
Cell[CellGroupData[{
Cell[598305, 11552, 193, 3, 86, "Section",ExpressionUUID->"1fe6620f-2b93-134b-921f-b574a2efb366"],
Cell[598501, 11557, 5490, 141, 679, "Input",ExpressionUUID->"1007b88d-4445-c44d-8db4-30381957c839"],
Cell[CellGroupData[{
Cell[604016, 11702, 5974, 145, 669, "Input",ExpressionUUID->"1ae86be8-9929-f949-b4ec-9a1bf81563fe"],
Cell[609993, 11849, 682, 14, 36, "Message",ExpressionUUID->"ea32a84a-981e-b446-91a5-67c6fa387326"],
Cell[610678, 11865, 683, 14, 36, "Message",ExpressionUUID->"4e0562de-8f06-3d4b-a346-6282ae1bc7a8"],
Cell[611364, 11881, 682, 14, 36, "Message",ExpressionUUID->"775b75e5-f728-c045-a7cb-4b2d514ab5be"],
Cell[612049, 11897, 648, 13, 36, "Message",ExpressionUUID->"d5de870b-c11d-1a4e-9465-0339865461d2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[612734, 11915, 371, 7, 36, "Input",ExpressionUUID->"275bcff2-ebdf-944f-9aed-329079f61505"],
Cell[613108, 11924, 12569, 276, 315, "Output",ExpressionUUID->"5c64ca8d-4a7b-4d45-b78b-bf38074e9f3a"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> Mathematica/PI_range.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 14.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    408567,       7688]
NotebookOptionsPosition[    406427,       7647]
NotebookOutlinePosition[    406886,       7664]
CellTagsIndexPosition[    406843,       7661]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.9380857163268375`*^9, 3.93808572695858*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"fbcf217e-fd4c-5945-a42d-81c883813bd2"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", "  ", 
   RowBox[{"numerical", " ", "experiment"}], " ", "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"DATA", "=", 
     RowBox[{
      RowBox[{"Table", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"stDevs", "=", 
         RowBox[{"Table", "[", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"p0", "=", 
             RowBox[{
              RowBox[{"Cos", "[", 
               RowBox[{"\[Theta]", "/", "2"}], "]"}], "^", "2"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"outcomes", "=", 
             RowBox[{"RandomVariate", "[", 
              RowBox[{
               RowBox[{"BernoulliDistribution", "[", "p0", "]"}], ",", 
               "1000000"}], "]"}]}], ";", "\[IndentingNewLine]", 
            "\[IndentingNewLine]", 
            RowBox[{"LISTthetaEstimate", "=", 
             RowBox[{"Table", "[", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{
                RowBox[{"n", "=", 
                 RowBox[{"Total", "@", 
                  RowBox[{"RandomChoice", "[", 
                   RowBox[{"outcomes", ",", "ns"}], "]"}]}]}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"thetaEstimate", "=", 
                 RowBox[{
                  RowBox[{"N", "@", 
                   RowBox[{"ArcCos", "[", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    FractionBox[
                    RowBox[{"2", " ", "n"}], "ns"]}], "]"}]}], "-", 
                  RowBox[{"\[Pi]", "/", "2"}]}]}]}], "\[IndentingNewLine]", 
               ",", 
               RowBox[{"{", "50000", "}"}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"{", 
             RowBox[{"\[Theta]", ",", 
              RowBox[{"Sqrt", "@", 
               RowBox[{"Mean", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"LISTthetaEstimate", "-", "\[Theta]"}], ")"}], "^", 
                 "2"}], "]"}]}]}], "}"}]}], "\[IndentingNewLine]", 
           "\[IndentingNewLine]", ",", 
           RowBox[{"{", 
            RowBox[{"\[Theta]", ",", 
             RowBox[{
              RowBox[{"-", "\[Pi]"}], "/", "2"}], ",", 
             RowBox[{"\[Pi]", "/", "2"}], ",", 
             RowBox[{"\[Pi]", "/", "50"}]}], "}"}]}], "]"}]}], 
        "\[IndentingNewLine]", "\[IndentingNewLine]", ",", 
        RowBox[{"{", 
         RowBox[{"ns", ",", 
          RowBox[{"{", 
           RowBox[{"50", ",", "200", ",", "500"}], "}"}]}], "}"}]}], "]"}], 
      "\[IndentingNewLine]", 
      RowBox[{"Export", "[", 
       RowBox[{"\"\<data.m\>\"", ",", "DATA"}], "]"}]}]}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"DATA", "=", 
     RowBox[{"Import", "[", "\"\<data.m\>\"", "]"}]}]}], "*)"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.938011209737919*^9, 3.938011275330513*^9}, {
  3.9380113136163273`*^9, 3.938011651570563*^9}, {3.938011717883442*^9, 
  3.93801172618935*^9}, {3.9380117925371*^9, 3.938011792583088*^9}, {
  3.938011858997635*^9, 3.938011888107233*^9}, {3.9380119234929504`*^9, 
  3.938011969173263*^9}, {3.938012002738148*^9, 3.9380120531325817`*^9}, {
  3.938012086471754*^9, 3.938012089971216*^9}, {3.9380121594439564`*^9, 
  3.938012186296535*^9}, {3.938012378973871*^9, 3.938012380782825*^9}, {
  3.938085703821047*^9, 3.938085737616369*^9}, {3.9380857736940117`*^9, 
  3.9380857873500175`*^9}, {3.938087095781887*^9, 3.9380871038065643`*^9}, {
  3.938095665859394*^9, 3.9380956800277977`*^9}, {3.9380964761770897`*^9, 
  3.938096486826603*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"fc3793a0-0290-274d-89a5-4ee32a893f3e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "  ", 
   RowBox[{"analytical", " ", "expression"}], " ", "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"DATA", "=", 
    RowBox[{
    "Table", "[", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"stDevs", "=", 
       RowBox[{"Table", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"p0", "=", 
           RowBox[{
            RowBox[{"Cos", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"\[Theta]", "+", 
                RowBox[{"\[Pi]", "/", "2"}]}], ")"}], "/", "2"}], "]"}], "^", 
            "2"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"probOfns", "=", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"N", "@", 
              RowBox[{"PDF", "[", 
               RowBox[{
                RowBox[{"BinomialDistribution", "[", 
                 RowBox[{"ns", ",", "p0"}], "]"}], ",", "n"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"n", ",", "0", ",", "ns"}], "}"}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"estimates", "=", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"N", "@", 
               RowBox[{"ArcCos", "[", 
                RowBox[{
                 FractionBox[
                  RowBox[{"2", "n"}], "ns"], "-", "1"}], "]"}]}], "-", 
              RowBox[{"\[Pi]", "/", "2"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"n", ",", "0", ",", "ns"}], "}"}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"mean", "=", 
           RowBox[{"Total", "[", 
            RowBox[{"probOfns", "*", "estimates"}], "]"}]}], ";", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{"\[Theta]", ",", 
            RowBox[{"Sqrt", "@", 
             RowBox[{"Total", "[", 
              RowBox[{"probOfns", "*", 
               RowBox[{
                RowBox[{"Abs", "[", 
                 RowBox[{"estimates", "-", "\[Theta]"}], "]"}], "^", "2"}]}], 
              "]"}]}]}], "}"}]}], "\[IndentingNewLine]", ",", 
         RowBox[{"{", 
          RowBox[{"\[Theta]", ",", 
           RowBox[{
            RowBox[{"-", "\[Pi]"}], "/", "2"}], ",", 
           RowBox[{"\[Pi]", "/", "2"}], ",", "0.01"}], "}"}]}], "]"}]}], 
      "\[IndentingNewLine]", ",", 
      RowBox[{"{", 
       RowBox[{"ns", ",", 
        RowBox[{"{", 
         RowBox[{"50", ",", "100", ",", "200", ",", "500"}], "}"}]}], "}"}]}],
      "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.9380955976274605`*^9, 3.938095604809488*^9}, {
  3.938095683648176*^9, 3.938095692072052*^9}, {3.938095930803186*^9, 
  3.938095966470379*^9}, {3.9380961650820503`*^9, 3.938096166615454*^9}, {
  3.938096215267918*^9, 3.9380962804618435`*^9}, {3.938096389519377*^9, 
  3.9380964110290337`*^9}, {3.938096449743074*^9, 3.9380964564756374`*^9}, {
  3.938096501374941*^9, 3.9380966054460697`*^9}, {3.938096647897171*^9, 
  3.938096754757246*^9}, {3.938096785096964*^9, 3.938096786834378*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"98a02c37-dd7e-2440-9e95-3383b6211de4"],

Cell[BoxData[
 TemplateBox[{
  "General", "munfl", 
   "\"\\!\\(\\*RowBox[{\\\"Exp\\\", \\\"[\\\", RowBox[{\\\"-\\\", \
\\\"713.5501015707924`\\\"}], \\\"]\\\"}]\\) is too small to represent as a \
normalized machine number; precision may be lost.\"", 2, 49, 10, 
   17003205899763637168, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.938096743107172*^9, 3.938096755792364*^9}, 
   3.938096787605055*^9, 3.938098023021452*^9, 3.938144388963354*^9, 
   3.9381444332872276`*^9, 3.938144609608757*^9, 3.938145180625271*^9, 
   3.9381453017508163`*^9, 3.9381454085368423`*^9, 3.938145829622919*^9, 
   3.938146108442316*^9, 3.9394828693640156`*^9},
 CellLabel->
  "During evaluation of \
In[49]:=",ExpressionUUID->"04212eb6-e33a-fc4b-8473-cbb790b13344"],

Cell[BoxData[
 TemplateBox[{
  "General", "munfl", 
   "\"\\!\\(\\*RowBox[{\\\"Exp\\\", \\\"[\\\", RowBox[{\\\"-\\\", \
\\\"1059.6643066436063`\\\"}], \\\"]\\\"}]\\) is too small to represent as a \
normalized machine number; precision may be lost.\"", 2, 49, 11, 
   17003205899763637168, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.938096743107172*^9, 3.938096755792364*^9}, 
   3.938096787605055*^9, 3.938098023021452*^9, 3.938144388963354*^9, 
   3.9381444332872276`*^9, 3.938144609608757*^9, 3.938145180625271*^9, 
   3.9381453017508163`*^9, 3.9381454085368423`*^9, 3.938145829622919*^9, 
   3.938146108442316*^9, 3.9394828693760204`*^9},
 CellLabel->
  "During evaluation of \
In[49]:=",ExpressionUUID->"15934647-7987-9549-8d30-6b72783d3730"],

Cell[BoxData[
 TemplateBox[{
  "General", "munfl", 
   "\"\\!\\(\\*RowBox[{\\\"Exp\\\", \\\"[\\\", RowBox[{\\\"-\\\", \
\\\"1044.4625183912863`\\\"}], \\\"]\\\"}]\\) is too small to represent as a \
normalized machine number; precision may be lost.\"", 2, 49, 12, 
   17003205899763637168, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.938096743107172*^9, 3.938096755792364*^9}, 
   3.938096787605055*^9, 3.938098023021452*^9, 3.938144388963354*^9, 
   3.9381444332872276`*^9, 3.938144609608757*^9, 3.938145180625271*^9, 
   3.9381453017508163`*^9, 3.9381454085368423`*^9, 3.938145829622919*^9, 
   3.938146108442316*^9, 3.9394828693860245`*^9},
 CellLabel->
  "During evaluation of \
In[49]:=",ExpressionUUID->"b06c9119-c80d-7e48-a1ff-d128c40b9b36"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"General\\\", \
\\\"::\\\", \\\"munfl\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"", 2, 49, 13, 17003205899763637168, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.938096743107172*^9, 3.938096755792364*^9}, 
   3.938096787605055*^9, 3.938098023021452*^9, 3.938144388963354*^9, 
   3.9381444332872276`*^9, 3.938144609608757*^9, 3.938145180625271*^9, 
   3.9381453017508163`*^9, 3.9381454085368423`*^9, 3.938145829622919*^9, 
   3.938146108442316*^9, 3.9394828693950233`*^9},
 CellLabel->
  "During evaluation of \
In[49]:=",ExpressionUUID->"348b08c6-666d-204f-80df-88e5e08af2f6"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"myt", "[", "text_", "]"}], ":=", 
   RowBox[{"Text", "[", 
    RowBox[{"Style", "[", 
     RowBox[{"text", ",", 
      RowBox[{"FontSize", "\[Rule]", "14"}], ",", 
      RowBox[{"FontFamily", "\[Rule]", "\"\<Times New Roman\>\""}], ",", 
      RowBox[{"TextAlignment", "\[Rule]", "Center"}]}], "]"}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"mytL", "[", "text_", "]"}], ":=", 
   RowBox[{"Text", "[", 
    RowBox[{"Style", "[", 
     RowBox[{"text", ",", 
      RowBox[{"FontSize", "\[Rule]", "14"}], ",", 
      RowBox[{"FontFamily", "\[Rule]", "\"\<Times New Roman\>\""}], ",", 
      RowBox[{"TextAlignment", "\[Rule]", "Center"}]}], "]"}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"addepilog", "[", 
   RowBox[{"text_", ",", "coord_"}], "]"}], ":=", 
  RowBox[{"Inset", "[", 
   RowBox[{"text", ",", 
    RowBox[{"Scaled", "@", "coord"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.9381452961452427`*^9, 3.938145296190346*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"92c48eb5-0435-fe4f-a6ce-87c2d07291b1"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"ll", "=", 
  RowBox[{"LineLegend", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"Blue", ",", " ", "Orange", ",", "Green", ",", " ", "Red"}], 
     "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\!\(\*StyleBox[\"N\",FontSlant->\"Italic\"]\) = 50\>\"", ",", 
      "\"\<\!\(\*StyleBox[\"N\",FontSlant->\"Italic\"]\) = 100\>\"", ",", 
      "\"\<\!\(\*StyleBox[\"N\",FontSlant->\"Italic\"]\) = 200\>\"", ",", 
      "\"\<\!\(\*StyleBox[\"N\",FontSlant->\"Italic\"]\) = 500\>\""}], "}"}], 
    ",", 
    RowBox[{"LegendLayout", "->", "\"\<Row\>\""}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"plot", "=", 
  RowBox[{"Show", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ListLinePlot", "[", 
     RowBox[{"DATA", ",", 
      RowBox[{"PlotRange", "->", "All"}], ",", 
      RowBox[{"PlotStyle", "->", 
       RowBox[{"{", 
        RowBox[{"Blue", ",", " ", "Orange", ",", "Green", ",", " ", "Red"}], 
        "}"}]}]}], "]"}], "\[IndentingNewLine]", ",", 
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "/", 
         RowBox[{"Sqrt", "[", "50", "]"}]}], ",", 
        RowBox[{"1", "/", 
         RowBox[{"Sqrt", "[", "100", "]"}]}], ",", 
        RowBox[{"1", "/", 
         RowBox[{"Sqrt", "[", "200", "]"}]}], ",", 
        RowBox[{"1", "/", 
         RowBox[{"Sqrt", "[", "500", "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{
         RowBox[{"-", "\[Pi]"}], "/", "2"}], ",", 
        RowBox[{"\[Pi]", "/", "2"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"PlotStyle", "->", 
       RowBox[{"Directive", "[", 
        RowBox[{"Gray", ",", "Dashed", ",", 
         RowBox[{"Thickness", "[", "0.006", "]"}]}], "]"}]}]}], "]"}], 
    "\[IndentingNewLine]", ",", 
    RowBox[{"Epilog", "\[Rule]", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"addepilog", "[", 
        RowBox[{
         RowBox[{"myt", "@", "\"\<\[CapitalDelta]\[Omega]\>\""}], ",", 
         RowBox[{"{", 
          RowBox[{"0.55", ",", "0.98"}], "}"}]}], "]"}], 
       "\[IndentingNewLine]", ",", 
       RowBox[{"addepilog", "[", 
        RowBox[{
         RowBox[{"myt", "@", "\"\<\[Omega]\>\""}], ",", 
         RowBox[{"{", 
          RowBox[{"0.9", ",", "0.07"}], "}"}]}], "]"}]}], 
      "\[IndentingNewLine]", "}"}]}], "\[IndentingNewLine]", ",", 
    RowBox[{"AxesStyle", "->", 
     RowBox[{"Directive", "[", 
      RowBox[{"Black", ",", 
       RowBox[{"FontFamily", "->", "\"\<Times\>\""}], ",", 
       RowBox[{"FontSize", "->", "12"}]}], "]"}]}], "\[IndentingNewLine]", 
    ",", 
    RowBox[{"ImageSize", "->", "300"}]}], "\[IndentingNewLine]", 
   "]"}]}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBWIQ/fLIfAfN8LeOH9SFHEG0S0iDG4jeEdkFps/sOeQF
ols2MfuB6D1fJ4WDaJ3Ja8H0o6xjxSB6y/yGUhA9O/1PJYieYPC/AURvuBzX
BqJlyydOAdEe4jfXgegLWjdPgu2JYrgMohk05t8E0X5L+ct9QfbebQTTGUoG
ZkFAOvDbWgsQnaNxwxFE1wiVO4PoM/ondoHoFT56u0G0z1qDPcFAOl9u33kQ
3TJ7i1AWkE4I7ZUA0RKLg2RA9JdTs8G0yaIP2iBawfQrmHY5GlcMoufsSwbT
az4Wt4Joi8KydhAtk266B0Rf2OF2BEw/jHoOot/UpIFpALRyoX8=
  "],
 CellLabel->"In[53]:=",ExpressionUUID->"5344e323-2edc-5544-8f04-6364e4a5acb6"],

Cell[BoxData[
 TemplateBox[{
  "\"\\!\\(\\*StyleBox[\\\"N\\\",FontSlant->\\\"Italic\\\"]\\) = 50\"", 
   "\"\\!\\(\\*StyleBox[\\\"N\\\",FontSlant->\\\"Italic\\\"]\\) = 100\"", 
   "\"\\!\\(\\*StyleBox[\\\"N\\\",FontSlant->\\\"Italic\\\"]\\) = 200\"", 
   "\"\\!\\(\\*StyleBox[\\\"N\\\",FontSlant->\\\"Italic\\\"]\\) = 500\""},
  "LineLegend",
  DisplayFunction->(StyleBox[
    StyleBox[
     PaneBox[
      TagBox[
       GridBox[{{
          TagBox[
           GridBox[{{
              GraphicsBox[{{
                 Directive[
                  EdgeForm[
                   Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                  PointSize[0.5], 
                  AbsoluteThickness[1.6], 
                  RGBColor[0, 0, 1]], {
                  LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                 Directive[
                  EdgeForm[
                   Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                  PointSize[0.5], 
                  AbsoluteThickness[1.6], 
                  RGBColor[0, 0, 1]], {}}}, AspectRatio -> Full, 
               ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
               ImagePadding -> Automatic, 
               BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                Baseline)], #, 
              GraphicsBox[{{
                 Directive[
                  EdgeForm[
                   Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                  PointSize[0.5], 
                  AbsoluteThickness[1.6], 
                  RGBColor[1, 0.5, 0]], {
                  LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                 Directive[
                  EdgeForm[
                   Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                  PointSize[0.5], 
                  AbsoluteThickness[1.6], 
                  RGBColor[1, 0.5, 0]], {}}}, AspectRatio -> Full, 
               ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
               ImagePadding -> Automatic, 
               BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                Baseline)], #2, 
              GraphicsBox[{{
                 Directive[
                  EdgeForm[
                   Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                  PointSize[0.5], 
                  AbsoluteThickness[1.6], 
                  RGBColor[0, 1, 0]], {
                  LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                 Directive[
                  EdgeForm[
                   Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                  PointSize[0.5], 
                  AbsoluteThickness[1.6], 
                  RGBColor[0, 1, 0]], {}}}, AspectRatio -> Full, 
               ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
               ImagePadding -> Automatic, 
               BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                Baseline)], #3, 
              GraphicsBox[{{
                 Directive[
                  EdgeForm[
                   Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                  PointSize[0.5], 
                  AbsoluteThickness[1.6], 
                  RGBColor[1, 0, 0]], {
                  LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                 Directive[
                  EdgeForm[
                   Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                  PointSize[0.5], 
                  AbsoluteThickness[1.6], 
                  RGBColor[1, 0, 0]], {}}}, AspectRatio -> Full, 
               ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
               ImagePadding -> Automatic, 
               BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                Baseline)], #4}}, 
            GridBoxAlignment -> {
             "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, AutoDelete -> 
            False, 
            GridBoxDividers -> {"Columns" -> {{False}}, "Rows" -> {{False}}}, 
            GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}}, 
            GridBoxSpacings -> {"Columns" -> {{0.8, 0.5}}}], "Grid"]}}, 
        GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
        AutoDelete -> False, 
        GridBoxDividers -> {"Columns" -> {{None}}, "Rows" -> {{None}}}, 
        GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}}, 
        GridBoxSpacings -> {"Columns" -> {{0}}, "Rows" -> {{1}}}], "Grid"], 
      Alignment -> Left, AppearanceElements -> None, 
      ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> "ResizeToFit"], 
     LineIndent -> 0, StripOnInput -> False], {FontFamily -> "Arial"}, 
    Background -> Automatic, StripOnInput -> False]& ),
  Editable->True,
  InterpretationFunction:>(RowBox[{"LineLegend", "[", 
     RowBox[{
       RowBox[{"{", 
         RowBox[{
           
           TemplateBox[<|"color" -> RGBColor[0, 0, 1]|>, 
            "RGBColorSwatchTemplate"], ",", 
           
           TemplateBox[<|"color" -> RGBColor[1, 0.5, 0]|>, 
            "RGBColorSwatchTemplate"], ",", 
           
           TemplateBox[<|"color" -> RGBColor[0, 1, 0]|>, 
            "RGBColorSwatchTemplate"], ",", 
           
           TemplateBox[<|"color" -> RGBColor[1, 0, 0]|>, 
            "RGBColorSwatchTemplate"]}], "}"}], ",", 
       RowBox[{"{", 
         RowBox[{#, ",", #2, ",", #3, ",", #4}], "}"}], ",", 
       RowBox[{"LegendLayout", "\[Rule]", "\"Row\""}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.938012297641035*^9, 3.938012324846733*^9}, 
   3.938012404204737*^9, {3.938012550830736*^9, 3.9380125739089947`*^9}, 
   3.9380126263185177`*^9, {3.9380126592774906`*^9, 3.938012680204231*^9}, {
   3.9380127156643867`*^9, 3.938012751186528*^9}, {3.938012834974842*^9, 
   3.938012877418297*^9}, {3.938085794662964*^9, 3.9380858205143185`*^9}, 
   3.938087175289751*^9, 3.9380872829332542`*^9, {3.93809554010553*^9, 
   3.938095557736599*^9}, {3.938095613021852*^9, 3.938095644142029*^9}, 
   3.93809570047316*^9, 3.938096223529075*^9, 3.9380962896495953`*^9, {
   3.938096473022375*^9, 3.9380965118580303`*^9}, {3.9380965464192257`*^9, 
   3.938096613589327*^9}, {3.938096656439844*^9, 3.938096674808866*^9}, {
   3.938096710594715*^9, 3.938096757451571*^9}, 3.93809679512466*^9, 
   3.9380980321854954`*^9, {3.938098682941084*^9, 3.938098814208399*^9}, {
   3.9381444004460754`*^9, 3.938144452742558*^9}, 3.938144485225878*^9, {
   3.9381446080010014`*^9, 3.938144617278965*^9}, 3.938145188031292*^9, {
   3.9381453095564537`*^9, 3.93814534000534*^9}, 3.9381454160742593`*^9, {
   3.9381457720355053`*^9, 3.938145837063503*^9}, 3.938146115883278*^9, 
   3.939482876887665*^9},
 CellLabel->"Out[53]=",ExpressionUUID->"6e1ea3b7-2a53-fd43-9f81-7b71a9e8c31e"],

Cell[BoxData[
 GraphicsBox[{{{}, 
    InterpretationBox[{
      TagBox[{{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], PointSize[
           NCache[
            Rational[1, 120], 0.008333333333333333]], AbsoluteThickness[2], 
          LineBox[CompressedData["
1:eJw11nk8VN0fB3AhbbJVlrQgWhX5lUL1tbURSkikRCprT6imhZCKqMjWQiQe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           "]]},
         Annotation[#, "Charting`Private`Tag#1"]& ], 
        TagBox[
         {RGBColor[1, 0.5, 0], PointSize[
           NCache[
            Rational[1, 120], 0.008333333333333333]], AbsoluteThickness[2], 
          LineBox[CompressedData["
1:eJw113k81Nv/wPEJ0YLQZutLSqtCZCl6E5UtlZCSpVARKql0u4mouNFPi1LZ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           "]]},
         Annotation[#, "Charting`Private`Tag#2"]& ], 
        TagBox[
         {RGBColor[0, 1, 0], PointSize[
           NCache[
            Rational[1, 120], 0.008333333333333333]], AbsoluteThickness[2], 
          LineBox[CompressedData["
1:eJw113k8VOsfwHFFUkroCtEVqVRERdmur/3KTojckOUqSxtFm6XcotRFpELR
RlpwLKPCo0IoNdYsY8m+mzGYUdTvcX/n+Mfr8zoz8xrez3me75F1P2brtZiH
h0drEQ/Pwm8JJUO7H7KziIf8maDnxS6Z5aKBjFj9ufFrUBG48csqOhftiHzm
FMC4CykSt1asTeeiuqsWH5/ZPoTAIn5T+RAu6hMKEWU+zgAzt6Ar2+256KaF
XnPi3y9Ajm+wTF2Ri0LCclrPVWfDbLrjYgNeLiq1PSsff4cAulkVWLRykKhi
3J0LcnmQPqFxYX8OB0XRFJwnvfMh5Gbm60ORHFR5xcHL378A7PdIcX1dOejP
5dfcxPbQQLHtmtrp3Rwk46d35GEVDfhC506GreSgcwJx8cZbC6FVzj/7au8M
cuEVFvjHpRCIivax+Dcz6C7fwQgpv0KI8rHcdj9uBtnHMo0YjoXgJoQOPz0y
g7R0dsjewO/fQyg/ydWdQQrNN0o/9dNAyCG1p1h8BsWzzcaH42jQNyssWzk+
jQJHM75+3UWDopRwl7ryaWQRNqQu8LkAbupNJjGSp1HV7YoDnl4F4NPn3tIf
MI0G5U7maM3ng15U/RqW6TT60zL6tc7tfPi/xzQyitniFaqeD//3mEJ/vqvt
DOrMIz2mECPuooL4jTzSYwrxui+GOsM80mMKyZXsOlvIm0d6TCH6ZQebqOpc
0mMKiavIsKtu55IeU+j94+d6Lf65pAcbHS/8tG3R3lzSg43Msyw+RWzJJT3Y
iP/emNwzoVxw+M+DjfT9ZWMrOATpwUb3JazDNHoJ0oONQu1HC4LrCdJjEpWa
ug0LlhOkxyRKMz6/+nohAZH/eUyi4Kxs7pMXBOkxiSQf+JuufkSQHpOopfT5
rdtJBOkxiVqdLxkIxBOkBwtx/+K+1L5OkB4s1PTsQYT4FYL0YKE8lSSrsHCC
9GChTu9/TTzOE6QHCyWaJDlnBxGkBwuperu4HgggSA8mipcaO+VwjCA9mOjn
JpuYJF+C9GCi9JcDK+UOE6QHE6UJVp7o8SRIDyY6f8dmS+shgvRgolMuQ66L
XAnSg4lGJd4z7P4iIC0xLvRu3gTS7jYcpDsRYNUZ8P2l+wSKmdq85+R+AuY3
2Z96LzyBtnuMt6jZE/Ds6G7m15JxRLufqiy5jwCnAnHfUb9xpMRc3iZpQ8DS
n9w+HqlxpN/W/0rNioB8o1Y3saoxFD9+sd3HggCP62/atgSNoUbXxAiaGQEi
jckOOhvH0EDE8jVrTQlA0iG1tvWj6BZvkHSsCQH+nq7m3uGjqOy4tb7UnwRI
Pdf9cE55FAUsuWZJMyKgii2rH9M+gqKGsmU9DQkI1uItfnRtBPmx9uWuNyBg
06XePa80RhAvp2bVqB4BDdXlRM3AMGq8YOhQrkvARdF0pe6EYVRj0l/wDAhQ
ORCZMWMwjBrEnE/c0yGgI+3IBsHJIdTKdKlP/oOA6CHTezKpQ8g19tKeJ9oE
aO5QlFS1HEIGAqv5XmsRMBi8Mt5kbhAJEqsyv2oScKt0XOhg5iDSnbR49FOD
AEMBetQJx0H0teDR6e24J61y+C7zD6JvCjtf/K1OQOp/HgMIGRNtT/ZQHgMo
5mhf8vhuymMAXft9SdwfuymPfsTxNnK/qUZ59CM6OvR6QpXy6EfDPKrmtqqU
Rx/KvmX3+fUuyqMPfel790NhF+XRh9LlEm4m76Q8etGW9peOYjspj16kmnJB
5OYOyqMX8c6/viK2g/LoQckluyKTVSiPHqTvfbN7swrl0YOOcXYdoSlTHt0o
7hCLaapMeXSjMB8em+7tlEc38k+vdL+wnfL4hpDd20XS2ymPbyjlg7VgiRLl
8Q2t1n/p4qFEeXQhFU45Q1CJ8uhC34VlDtMUKY8u9PjG+14vRcqjC4k1blEX
x62rvPGX6pFOpPxFZu/HbQQklwxMHSzvQHUhtF/huLkWmcOXZTtQxDdVIy3c
du1+XVkX2pHVqnlezlYCsv2Um5pbGCj03OXN+bhXzLE+LtrNQM16psmncB++
lvd2a1wbAr8CK3XcZWuDaPvGW9Hr32VV5rcQIJ+p8eK8aSuavl2kWIY7TGPu
weMnLWj9z2tq13EzKktuf17cglY1Omo54lZ3DL/BcWlGhbueKm/EHT9gELH+
zVekcLWAb0qBAOZp/rN7xb+iLYu9XpThNuevOnYyoAnZHNFal4g7I+GaV9KX
RpSW7Gzii5tvo6Vz2bZG9Njv3AY93G55wjZjVxpQ1mT7QwncRQb1xmt66xGy
skCszXg/q0/QBt16dODzb36fcAe6O+48nFyHFA79SM3ATWetVYjl1qLiYB37
y7gVw9vXvbarRfLbrod54Y4UTl3dk01HFhm8Usa4e++7L1uxko5mZzatU8Ad
5mL680jdZ1Q73RUqiFv9wpehN1drUH/yeW3mJvz3Jdk1rjT4hDjnHpg34c54
3VLq+qMa/XHSPrMYt1uLy/Oc3Cr0MHnC6gluCW5PIq9fJXoRJKMeg5u+5sgl
e/kPyHRn38FzuCPVxo+mM8qRi3JMkTduE7uAA7PxZSgxt8jKHjdPANfIzOI9
QsU2qw1xF8Ze2JGy5B3yWhrKq4r7ePbidRPFpchB8Y30RtzW91aJXBwtQdqc
t87iuEvbJAc3HixCS+viipfjVpGUR1U1r1Cq4zH4tRHvBw7bb/nr0BB7RWvH
FG7heHV/kaw8xLct4c4I7rBafcN8GQJpJaf59+DuWnd3N7E+Cy1apuPEwF16
+2Xv7KJM1LO0/0DTwuetfh+n1/MIJRyxOVGLm2ddVrho1H1kmxaQVLPwetHm
9jSzBMS/91xz9cJ1kcWB7tKX0Uhp7eaqha6EclEJU+Q4vDaqcqElDki5tVwE
33nVuYXWXRORsz7zJkSfUQ9feH/Yemf72IEUeK4SLLHw+W5id+bCRB+BiX/4
O/rC9bsRlho7noLzLumwxoXvJ3M8lWX1Ev5ONrNtW3h9ndKsHS0HGiwtNbtx
M+M3yOUY54GayH2N4YX375c0W9lUAJlnpm3YC99n7arAI16vQPK18T/zuGMY
fCnlU2+gNqqiUQD/f9ff/14uG1ECLkqDRmK4m1WCOSVRpeCb4tost3BdlC3o
X/sWYmrkYnbgPsz2Xy8l+R4Uf/M9roc7u2FQtcqtDC7nFZy3xc3N99gblFEO
DtHVhZ64dRM7Dm5kVoB5f65C8ML6CXY6Wb+nEkQDqunRC+vLqeFyeGgVhPoQ
+Q8W1p+WVZLyh2r43OTCeLWwPqWrs9qFPsGQ4G+mdQvrd96w7JpDDUyb+/CN
LqzvDtSsce8zRDywFlm6sP5LNccG+r5AX8+qoA24S+mtPB9v0SF8xkJbD7en
noTgA81a2GUsctgNtwBhL3amoxa6zpQtCsf9XO6mjPXFOuj01hR5iNv6Jn3L
5k310GdB3KvAPcUrpPqzqh6qrRnECO7bgWY6jf4N4GPS4SCK73/tvkiT5yKN
cJbhGK+Ju8u+wvZSfiMQHL9TnrjDKngPHnBqgrJbb/licMvv0fPeMd8EqrNR
FsW4K9NDTgikfQU+rWjnUdx+EkXnOg2boeSggtY6vH8JR83+UzDYDH9Vuc5a
4c6b3R1zPboFmszbH0bgdvQJvOup0gqd6fMmb3DPteY80mpohdD0Zg4bd6rZ
xEvR4DY43mVauh3vryZFiq+GpBjQLsqT64t7UNHnfSligJ5hyLdM3DEp6TWJ
Hu3gmLLDZRS3ilDf16NLO4C59oy2Ct7f6SFy3UbPOiBMLi/mNO7gCddRaatO
WL7C5jjCLeGWMsOe7ITN+QzWcnx+uB32D/My64L4nauVnHBnr49eYpPSBc9o
LM1M3HwtmVe1J7ogsaZK7Sduu9iqVQp632DDjL2GPT6vMvYOxq+++Q0CW764
Z+HmLlq69lfvN/h9vUDtCnz+mb/eeH94dzfYyIQ98sedfNJQvimyG36G/vOr
Fjdzq8fTt63dIC1kza+Jz1fdnvDtLxR7wKlbtvMx7vik1NzbIT2wep0PIYbP
5959SD2C3gP9x4Yzo3Crr+goPibXC9qvOqcX4fM9smxO3zmwF5bPK70Pwc04
L1VpXNELAkIxRjx4PlBU07TYKdEHPQYficu4w8Yc69b59MH3xwMGoni+oD8O
2r+sqA/M5/3UHuKWd7nFmFrZDwzLxx808HwSuCb/UJdrP4hb9uk04a78XN//
Macf5g+39QTj+UbiyqQvjXcAzDf088rh+ccPRFgP7AfgffRJVi3uIo7y6Rvp
A5BZ6MEXheenFdmWP87MDoCPZsTdP9Upj0GIrVksIaRBeQwCT9CPAYYG5TEI
QklCF/I0KY8hCHi11DZBi/IYguPFCcOh2pTHENyXFG8I/IPyGIblWuefBOpQ
HsNw0MBgSRhQHsMQdDwmNVGX8hiBi/Leu4v0KI8RyN8qED+uT3mMgE/a2URl
Q8pjFIRHjHaEGVEeo/BW0/Pvb8aUxygo0U/b2plQHmMQ2Wq8tXUv5TEGHt6p
OoFmlMcYsIYSf22woDzG4aWoFc+IJeUxDo4G+35UW1Me4xARTPtabkt5TIBX
rVhWux3lMQGy/LkNv+2nPCbALEGkw9+J8pgA6e0HX4w44/srb3cpsZEJ27y0
QmJd8P0sXHExw5IJO3VKp93x88tFP3uje0FMWGd9Zbcnfr7JrOxdGp/KhNP/
7v1+xxvPj/KB1VFVTDBKLCSW4eejuTDe66GTTDB9PJP76iieN9vjrE5JsWAN
J9s35yQBlhpyor6GLJDVyc6YPY3v34ScBjd/FuyNvstJPof3C5ZuosMtFsws
T1ibEUZAtQXdyRyx4KTf/gdbL+P58KmrtP4gC7iCo1l7ogmQ5p/o2CMyCX53
/unvj8PzpHtImpLmJExLKMbb3yXgaMlKzw0ek1ByXGRNxgM8f65N2SQZPQnu
DbFnBJ/j/fq04pBQ/iQwVJLsaAV4P6p784yvYxI+/qyumHhHgKiy2dHv/Gyw
SD5zZWktnm+vtaowldlQ4dBXf+gb3t8HjrD7HNnwMVVgLmAKz8MGs/lt4Wzo
EryiVrE8FwruRwbXZrLhtHG3IVs+Fzp+iGt9qGdDi272mScGucDvmD5fNMeG
2r1/HE/0ziU9pqDK10/4Umwu6TEFCbOHDsq+yyU9piBx+6Eu8e+5pMcULOvq
+DiokUd6TMES351/dYbnkR5TIHbhl+/32jzSYxpecPISm7bkkx7TwJR58e+d
yHzSYxrsf/c17RrNJz2mwfNyUFqOXQHpMQ33RY2uni4uID2mIenKi4fcDTTS
YwYuDdVZeUfQSI8ZqAnRkfFopZEeMyCsVPtdSLaQ9JiBZSKh+pv2FZIeMxAf
UPx9jW8h6TEDPSZnJGU8CkkPDowY2fH5qRWSHhwQnmqz12LQSA8O8Pq/XDxn
QyM9OFAdojV7NLaA9OCAmvVex4qEfNKDA0+zBpzfHcgDgf88OPDuUpTCRwZ1
f3BB1P9hJr9kDunBBXue61n1a1+SHlwwrnY6G3XiKenBhRlFl/ZYtUekBxfW
T1c4K9CTSQ8u3C5ddrJbPIb0mIXIGsGn9APu8D9JUOlQ
           "]]},
         Annotation[#, "Charting`Private`Tag#3"]& ], 
        TagBox[
         {RGBColor[1, 0, 0], PointSize[
           NCache[
            Rational[1, 120], 0.008333333333333333]], AbsoluteThickness[2], 
          LineBox[CompressedData["
1:eJw113k8lNsfwHFLaJOlm1BuZLktlG4pSX0lSlna0GiRKxXCpSb0a0MqpbpZ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           "]]},
         Annotation[#, "Charting`Private`Tag#4"]& ]},
       {"WolframDynamicHighlight", <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
      StyleBox[
       DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
         Slot["HighlightElements"], 
         Slot["LayoutOptions"], 
         Slot["Meta"], 
         Charting`HighlightActionFunction["DynamicHighlight", {{{}, {}, 
            Annotation[{
              Hue[0.67, 0.6, 0.6], 
              Directive[
               PointSize[
                Rational[1, 120]], 
               AbsoluteThickness[2], 
               RGBColor[0, 0, 1]], 
              Line[CompressedData["
1:eJw11nk8VN0fB3AhbbJVlrQgWhX5lUL1tbURSkikRCprT6imhZCKqMjWQiQe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               "]]}, "Charting`Private`Tag#1"], 
            Annotation[{
              Hue[0.9060679774997897, 0.6, 0.6], 
              Directive[
               PointSize[
                Rational[1, 120]], 
               AbsoluteThickness[2], 
               RGBColor[1, 0.5, 0]], 
              Line[CompressedData["
1:eJw113k81Nv/wPEJ0YLQZutLSqtCZCl6E5UtlZCSpVARKql0u4mouNFPi1LZ
KkVapEifzwxnpuxR9n3fyTLGMCPid9z74Z95vB4z5vGZeZ7PeZ9ZefyMlZsA
jUbbPodGm3mU3mRsPbFyHNGov6GStLtzx/lo6qdcKs0wDHJ9lX8uKuEjsWC5
F8sDn0KM9ENR2UQ+6mNIiq8XTwBfhrDZan/c08ze3rHXYO586dZmGz4KPiZq
q3k5BZSEerJ1VPhIYd7n1UJmH2E80U7ASJCPBEWUBgNfpEGJeQHsreOh7h0y
b7YUfIbEId2rh1J5qIqz9t4N+hfwv59MHgvhIY/Daxt1rpBgoy3HP+3EQ80v
GGmH5jNApf721otaPKRwIExR+2QmCF2b9AkQ46EvJqXzfR5mQZ2S14d/OsZQ
ZX3QsY4oBB9zGwce0MeQd8X/kJUOE0I9LDfG3RtD/pt2dtAimOAsjk69dh9D
h3zEu4kKJmh/VH31yWAMvbI2OP1DhAXitvHtmcvHUOqJgtDYDSzoHJdYmT84
it4kqORE7mABIybQsSxnFD12Guxes4sF9w05TxuiR9HwdeP6PGCBR+fx2q7z
o+i0r1nwgCoLDEPLlw2bjaL8XbKfRZaz4D+PUSS/5+ieq2NM+M+Di/4yUDiS
9JNJeXCRR8iSzrIXTMqDi14aBIdr+DIpDy4K/7O/tc+QSXlwUdDGyWmaOJPy
4KJzJmsC8z4iyoOLjjqJswpNEeUxgsQyF4ReasuiPEbQX5qMeJp/FuUxgq4v
E33rvCILbP/1GEFrZfs3HmVlUh4jyP2S7j/BHrMeI8iUfVVMTyaT8uAgdrrZ
LbKYQXlw0F/WSSFSIQwI+deDgyqeHu7QMmFQHhwUYlW0mybOoDw4aMLLNWVL
LZ3y4CC/r8yY66/plMcw2jCe/eOxP53yGEYtGf93Rs6OTnkMo64vQhmJW+mU
xzBKVznU0rSMTnkMo8SXLqEuEyTlMYySCBP/hjaS8mAjOWt32lgRSXmw0TqH
wcfHCZLyYCOBQ5sj6hNJyoONIltcRVZGkZQHG72tV+kdDyUpDzaa43wnRuMq
SXmwUaCFZ8KzcyQ8e3Tv2pO0IfR1ZEB2xUkS9jWf//3++BAKkbPWCnYg4c8a
mwvfJIZQwqFoOmFNwhtvLXZ11iCqO+t/OcGChMOfl5/u9xxEzIiM/M27SBCZ
4nfS5AbRiXrDpbt3kJC+q855acEAKvIW9KnTJsElnF6//tIAqrmfpN2kToJk
ZbTtDuUBNOBOf79LhQQk719qVd6PGPRH2cJrSfBydbI4GdiPrEXDCqWVSJB7
a5B3RbUf3Uk33eG7goSCkZU7Ixp/odw9759IyZDgt10wM+H2LzRPr091cAkJ
a4I6tAndXyj6xCIBAUkSKgpzPhZ39yFPC8V3pmIkXJdK3NQW2YdqjYr3suaT
oHYkJGnMqA+teK7k7SZMQtMz91ULOb3I1OT66BZBEsJ6zWIV4nuRxYnDcmtp
JGxTV5HRtOxF892kj8IfAnr8xB6YTPagejnhs5d/E/CQOSjukNyDJgKijMp5
BBjPKwk9Z9eDuhoW4tuSAM6+VKGbwj3IU3+KbOIQEP+vRzcKj2sWCWcTlEc3
atSRcLQeJCiPbvT6dbizRj9BeXQhy96lRev6CMqjC3U9e+Or0UNQHl1I9dlp
I6sugvLoRPqbXmkGdxCURydqjlC3zW8jKI9OZLp1IGdFK0F5dKAX2t4fgpoJ
yqMDhbz7uW+8kaA8OlDQj2d9VxsIyqMdCYhwyyTqCcqjHf2OveiWWktQHu3o
9arUeU41BOXRhtapmavIVBOURxsiQ9xMmisJyqMN3cuZ0/ihgqA8WlHk3Evn
wssJyqMV2Vtz7vuWEZRHKzoRNafWrXTWowWtEVxX71wy69GCVGWvbHP7OevR
gpTC9kT7/Jj1aEE5MpnJIcUEGKgqT2u6NyNddvySxCICorO6uQ45TWi6dW54
8XcC+HuT+26ubELfJ+Z/nygkwLrRsyXlaiO6MR0Vqo77g6dqVU1tA3Kw17jl
XUCA6OTw9zlaDchRn7jxMZ+AU7fTWBvu1aMTXrpmf/IIyJa9lHFwsA4NxH6L
tsS9Oln33d9mdUiDq2/yKpeAAN3J5y9f1SIbH31ZIdwN+VlRPwRqEX9ja9vJ
HAJ07ALv8Bxr0IWBFN/SbAIedBsFK9KrEVfXL8EAN/ui8F+my6vRQ68tpunf
CLAQLjjjc74KSTV0bFfFnRR52+3pz0rkkhd66P1XAoSULe2zN1YiM1Ge3xbc
zmkSBwZuVSCNE3n+dBYBDKPy3cs6ypHT5l2mprilyyP1wKAcFVyxJeuZBPge
t9tyKroMvQ3zSPfBXTIsu+4uvxT97XJKQRy3SmDjCtK6FFkExTa9QwSESMQv
bv9QgiyJT3UHcHfEHZ8vKlaCjNuiJsez8Od3NJtyL/uBrkZf2fwKt87Vn730
f4oRv5qwt8XNfmpdKWZUhNZpV51dgDuJrGU6TRSibE0v+6+Z+PprHd+mfipA
tQIbF/jjlua3PxL0zEebZL566uMuWeYeZLM6Dxm7t52n4Q7ZOuid2JCD7qiq
S+YxCDCxPn9k/EE2Mj1sqH0XN+08f5f53m/Iyy+s1hH3l7tX1WPmfkV8fc9+
VdxnPwisGMpkIu8LS9yEcO+PXSR5vT8LSV4J122gE8Csl+lRdmAgo3Upzhm4
1WRWo4JiAg2ryZdF4o633fzQa0cGsh/Uv3kJt8QDHS/JlDSUcs/g4lHcAaU7
jdMVPqKir4uijXG3rHii9VExBUXdO8hRnXn/qPcd43OS0Z1WL9//zbzf4m/3
DNsTkMBSv/9J4KatSAmUCo1DypsNB4RmXi9V0/jMPBLt3mbRNEni5yUFfI/L
30TP5X4O8WY6H3KkpM3QkuRUxbGZlj4i51x7HS5vCD8787zBsuBUxeT7kCP/
tnkCd4Civc3d7hgwcF5wRhC/v/PSx5MBUgmg895GUXzm+p8EW+qqv4aQ04Oj
cjPXp3A2fnjfe4gr7eGozLy+bNO4dUYqqJ8VlzPEzX6wSil1dxo8mtfiYzfz
/4dkzMWqPgM3+9G0z8znkV3k6+5GwJWijXkRuCMahGJyuHQI0z5QkopbMe53
zsrgLNA7cU2pCneNmh8vK5QJCxkjOX9mnpcaWehVygKr7PRv67DXqREvRTmZ
byD87anyIdwfKno0C5yzYePnfWMhuPnpLqaXknJgf5G1YRZug0dNDsrsXLC0
EVvMwx3id9inXDsfGraw/DRm1tfhipuB1wpg+EdCwPmZ9bd931PVvEJIjG3R
zZhZn/KFKY3iRdCr8zhtCnfSH+Ps27bFUDuPP8dsZn03oRrd2B9wLkFT8/HM
+mduG+ju/AnZJbGO/biZJXW07w9LYPmO15FG+P5xNZRe+HxbKRQIjw7G4p73
0Wbp5aZS0P/jEDiF+63SfYX918vAr1LE7Ti+H/ffL1m/dk050HQ9PxXi5gqK
a04VlINehfstbXx/R/ma76j0qoA6L+s/Sbj1OkNM3kpWQqOssIYC3h9abHKt
gtIrgfF8eM8T3AG5gg5HDleB7XotB1m8v6zWNjyp/qcKpremRcbhzk/0Pzfv
WTV4qq9etgHvT57SjCvNxjWgdXHzXBK3ROj4jc89NXBQ6sbtfXh/SxvXiggP
q4W6I9PlfbjtPHyfuKrVgffFjIVheD+crEtN2F5RBzFzNxzXwPtnvPnQeym/
ejBdaje/FbcJQ4XolWuAY//82hqJ998eFY9vTNQAttsdFfbj/TkiJrH4kUsj
TLFX0aTw/q0m3lntLdIEneHVS+txl/grte160wSLn59+9gbv/35DTv3y+5qh
OcOxOwjPB2nnmLERTjOsTRlRdcXzw/mUV4CbeQs8C/bOs8Dz5YNi2NwDMS3w
ZsBmSh/PH6Ha5H/0hlogVI9cr4Pnk/XdgkXrDFvBVOz6i+14fiWZ9jxYfL8V
PplnFprg+cafIyI73dEK/erTgs54/lmQynF9Wm1gz0VEIJ6P0T7Gq6tC2mB7
R+7R93h+sje4vGbVtQGnP8a1qwqvz/bAze9U2uGL16L9G/D8ffA0/lOUfzso
P0h5+Reezx0HkU5wSTscuOHDra7D60u0KfOMUgfsr9hfsRPP95DsyZ32vh2w
eHqii47nf8Pfcvm7cztAfjihxgifD1S2btu7RboTjFqrnOtbsP+AXdkKj06Q
NHE3CsLni5KXl/DPqk7w3BR2QA+fP1Y7PmzginWBw1uOhwg+n/guSz/W4tQF
UVaK1zq78fr4Ud71PbUL7k803anuxd/vLc7pDMFuyJ9uf9f0C68XkBx+btMN
HNl3QpMDeB7xVC/eSewGP/u4MjV8fhL9YDlxebwb3tb7nvXnzHr0QLvk/INd
3FmPHtCyeiTuwZv16AHr6qAjC3/PevSC7tXipUWTsx69MO6/1+L99KxHL9Rq
jeilCZCURx8k7tU81jKXpDz6IGPt2IWt+Hz5n0cfJDUY3fwsSlIevyCY0OSf
kCApj19A2/BXtBk+v/7n8QvyCEWWmzRJefSDveYak0x5kvLAzY/5aruSpDz6
wXG1xl2dNSTlMQDfo/oXeGwkKY8B2BCw5s2IGkl5DEA5LXNPsxZJeQyCZp/T
fh19kvIYhIZUznJRY5LyGIShRanrPMxJymMI1AxCXrgeJCmPISjsTEyWOEpS
HkMQ1fmp6qYbSXkMQefJLentZ/B5O02L+VGZDcmheXtN8O9vO4nc60mWbKgv
v5Fcdwufzz1tdsVeYuPvQ8wxN5KE5PwOkQfxbHBZ6UrTf4nP86t9C0ML2HC0
2efxxc8kTAYIhl/jsIFT0zCQWoDP/4339l2QG4ZDW3PiNZtJsNRVkjptPAxG
83/LmvPw74XI1Apnr2FIyrRYYyJFh/hhg0e2D4dB8VzuhmA1OhTuLTlsgYah
mqc3YW9FB85rJ/mdPcNw72a7gqofHeSFh5q0JTmwZNnyCIfndDA+7v9s0zYO
rGhYWmpcSgfvLDHXVS4cOElPuKA3lwEPZWPWyIRxQMs5R+DeDgYwL6r0iqdz
4Kv91j3BVxnQU0Z/I9TEAcX1zfo7vjJAStXc+7fwCDRtrYkpFc2Ebbfr1Niq
IxDgMmak7pAJrt3uI512I1B00e31xk+ZEGY0nl4fOAJffgrEuYlnwee4EL/S
5BEYOzZ9w8Y7C5omlm/PKx+BKAXl7VCWBcJ2iX8YkyOQ1uTcrqaLKA8uvKi/
m0V7jigPLhzOlhJ7NZdJeXDBqfHMF7ouk/Lgwj4iq+GQJ5Py4MJBmVyvi9FM
yoMLOQYZ0b/zmZTHKNw+v14+lc2kPEYhYsql0kqKRXmMQr3hKlqICovyGAUp
jdDwX/osymMUxIqbq8R3sSiPUejVFQm8asCiPMbA8VfqDdZmFuUxBn4GFQdP
irMojzFwzmrmz2liUh5jUPDourEqvt7/PMYgVoRe83QPk/IYgyOW+9TEsxDl
wYOlLKuC8K9ZlAcP4mLPGD58MuvBgz+NN4oMjRmUBw9K3ByL+zJJyoMHthMV
JWrCBOXBg6MPolIm5TJg3r8ePDjcXpYdNJVGefBhXuq5jWbvPlIefDiW/oq3
at0HyoMPfQOVRR5NyZQHH0adXgp0zH1JefBB91tql0dEDOXBh2sFkQv6LSMo
j3H4YjNVH+t6HP4fCypLlw==
               "]]}, "Charting`Private`Tag#2"], 
            Annotation[{
              Hue[0.1421359549995791, 0.6, 0.6], 
              Directive[
               PointSize[
                Rational[1, 120]], 
               AbsoluteThickness[2], 
               RGBColor[0, 1, 0]], 
              Line[CompressedData["
1:eJw113k8VOsfwHFFUkroCtEVqVRERdmur/3KTojckOUqSxtFm6XcotRFpELR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               "]]}, "Charting`Private`Tag#3"], 
            Annotation[{
              Hue[0.37820393249936934`, 0.6, 0.6], 
              Directive[
               PointSize[
                Rational[1, 120]], 
               AbsoluteThickness[2], 
               RGBColor[1, 0, 0]], 
              Line[CompressedData["
1:eJw113k8lNsfwHFLaJOlm1BuZLktlG4pSX0lSlna0GiRKxXCpSb0a0MqpbpZ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               "]]}, "Charting`Private`Tag#4"]}}, <|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, 
             "PlotRange" -> {{-1.5707963267948966`, 1.5692036732051036`}, {
               0, 0.19080911541645823`}}, 
             "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
             "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
             GoldenRatio^(-1), "DefaultStyle" -> {
               Directive[
                PointSize[
                 Rational[1, 120]], 
                AbsoluteThickness[2], 
                RGBColor[1, 0, 0]], 
               Directive[
                PointSize[
                 Rational[1, 120]], 
                AbsoluteThickness[2], 
                RGBColor[0, 1, 0]], 
               Directive[
                PointSize[
                 Rational[1, 120]], 
                AbsoluteThickness[2], 
                RGBColor[1, 0.5, 0]], 
               Directive[
                PointSize[
                 Rational[1, 120]], 
                AbsoluteThickness[2], 
                RGBColor[0, 0, 1]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 Identity[
                  Part[#, 1]], 
                 Identity[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> ListLinePlot, "GroupHighlight" -> False|>|>]]& )[<|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{-1.5707963267948966`, 1.5692036732051036`}, {
              0, 0.19080911541645823`}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
            "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
            GoldenRatio^(-1), "DefaultStyle" -> {
              Directive[
               PointSize[
                Rational[1, 120]], 
               AbsoluteThickness[2], 
               RGBColor[1, 0, 0]], 
              Directive[
               PointSize[
                Rational[1, 120]], 
               AbsoluteThickness[2], 
               RGBColor[0, 1, 0]], 
              Directive[
               PointSize[
                Rational[1, 120]], 
               AbsoluteThickness[2], 
               RGBColor[1, 0.5, 0]], 
              Directive[
               PointSize[
                Rational[1, 120]], 
               AbsoluteThickness[2], 
               RGBColor[0, 0, 1]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ListLinePlot, "GroupHighlight" -> False|>|>],
        ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
         4.503599627370496*^15, -4.503599627370496*^15}}],
       Selectable->False]},
     Annotation[{{{}, {}, 
        Annotation[{
          Hue[0.67, 0.6, 0.6], 
          Directive[
           PointSize[
            Rational[1, 120]], 
           AbsoluteThickness[2], 
           RGBColor[0, 0, 1]], 
          Line[CompressedData["
1:eJw11nk8VN0fB3AhbbJVlrQgWhX5lUL1tbURSkikRCprT6imhZCKqMjWQiQe
padCaLGc6c5KyZ7IvpNlZiwzivodz3Nn/pnX53VnXq977/uc7+eoupyxdhMV
ERExmCEiMv2tuN7U5pfqBBIhP8MVudEzJwTofwHpzx4FRgLTX6NcukKAHvxm
rZwteARJivGSizMEaA6l/WhiTBr4F0qYqQcKEHPxnAXqXZlg7nzh5gZbAbrw
62A89UIWqIn30rdqChBn443sbvs3MJFhL2oiJkBql40GXizKhwrzErBo4KNY
/2q96pfvIGNYL+BQNh+1KR08Y6BaAIExmR+Oh/FRi+vWuJYzRWC7RVngeYyP
nv3eN7fuAQLN7xGbz+vyUUpta0FmORXEr076Bs3nI0NVC3Nb6kdoUPPOutU5
jro5IR0qyQTkMJsGYwvG0dU9+4r2e9Eg3MNyXfK9cVSq66i3eTUdnKXQ6efu
4yjztYfHumo6bMnR+vuN4Ti67mgakejNACm7lI4ihXH09D77+BSfAV0TMqrs
oTHUm7o5qsyXCYVJwUerGGPIKUbia3wzE2KMeI8aE8eQTFqD0YABCzy6XOq7
/cbQJ16vrXsEC4zCq+W5ZmPoukycSnYZC/7zGEP7rRhm3mJs+M9jFFFOpi+1
WM8mPUbR1TU3g8X3sUmPUXTU8T7fzJlNeowig4LVUQ0ebNJjFOlLQIuPF5v0
GEUll4BLc2OTHqMoaIGnUdwhNukxgqKzxHMTjdmkxwhym8GNi17FJj1GkJ3e
66erZrHB7l+PEWQtHqMk1c4iPUaQ86RO+dA7FukxghJzZjt7R7JIDx6iHdnl
utKJRXrwUI5kb+6rdSwI+9eDh7JNRaruCZikBw+t/bTBzI7OJD14SKdedo/f
XSbpwUMeFGsdBwcm6cFF3ZIvTp7VEHpwETeKK72IyyA9uEh0DVMhoYhBenBR
/jrJTRDBID24qLSjVNrcgUF6cJG5RvCdobUM0oODTsYdX20zRSc9OIh65ohT
UiWd9OCgv4zstnVk0EkPDsqmU37pBtFJDw7SX63zONWBTnrgfG5b+potdNKD
g3afGKSXLKLDk4R7Vx/mDiOnGwqPL4/TwKrF7+crl2FUTB869796GkyttD1H
kxlGUX7P+tqKaPDCR5dTVzyEFMMHH/qn0eBwvoLngNcQSmxJr/oaSYNZvwVd
IspD6KDickXeeRrk7WxwXlQyiDqWyxW8cqGB6+2C72suDCJ523CrUSsayNYm
2u3QGESPHqoqZ+6gAVoSWGldPYAuTtz2e7uBBt4nju07FTyA7HvSpMRVaKD8
jyHrstYAWsO5bUqRo0HJiKpxVNMPdDO3y3RqJg0oBmJFaRE/0I3FTRDwk4CV
1zq3vNf7geJXU0I7hgmoKWXklPX0IxmWWtySbgJC5DLWt8f1o8en6v4n30SA
tkPYs3GTfnTXWvoUqiGg+Yn7inm8PvR76TPK7DICIvvMHi9P6UMNEXXD7QwC
9DdqKm2y7EPxwdo3jRABvZT5sXsme5FSdOpyxfcExFOHpJwye9GiceNsxzcE
mM6uCD9r34ua5GP0RV8RwLPKFr8h0YtuuTS/En1OQMq/Hj2ogaLdaZNGkB49
aLajRTAXz5f/PHqQyE6RgcpHBOnRjdb0iW7lJBCkRzdK13wlvzuWID26kcPq
BFZlFEF6dKEjM7XmRt4mSI8uFKDhK+N7iyA9uhCPmukbdJMgPToR9aapem4o
QXp0otS3z93nhhCkRydaaLqsPOgqQXp0oBnjt1QWBRCkRwdSf7zahXFJ6NGB
TM78LLlLEXq0o6D1Eh98zws92pHC+NYCL3+hRzsS+dZDueIr9GhDd3UaC1P+
Enq0oZHCRs9vPkKPNvTXqvQQNW+hRyuqPAkLAj2FHq3IqDXHuN9d6NGK5pX/
3nXytNCjFcUfsnPjniTAUEvjzyb3FtTEjOPcciMgsbhn1InRjJwpfbt1ThAg
sMjsv6HajOJpybXdLgTYNHm1vg5oQvEaKlLPjhOQ5aX19Vt9I5J8KHrmnDMB
kpPcTzN0G9Hnj8aBlscIOB2R+3Htve9o9vyIEp2jBNAXX3h7cKgB7UmP7VJ1
IkA9U+/lFbMGdHLPA2/lIwQE6U2mpv9dj2L+qRFd7khAI7v4/hfRepTgtGCf
pgMBW+2D7/CPfkN791uMGR8mILbHJFSloA4VZpq9drEngHNe4tJehTqkSzmg
FXGIgH0SJWd8/b4iQ63vGwrtCHgWF+H2qLwW9Ssd8ByzJUBcw9KRvq4W/aj8
kq6Ls3OuzIHBmzXohkp/6lUbAgpNqnfJd1aj0MyraysOEqBYHbcNDKvRta5r
s1bj7O9ir3M6sQp1d9XNumlNQAV38epoQSXKfao6OXCAAM3gpqUfbCqR5vGM
t4dxDpNJWdCRVYHU+tbLlO0noDPZZY7k/Ao080R90y6cg46a/Xav+oKCb8n8
Ylrh5w0o7yu4VYbcxFxMLXDmPLKpnW/yGelRPe/XW+Ln+VBPPfarFIltpNd5
4uxcf/Sf7Dcl6PO6rk4xnBUFHQliXmyUeVox7YkFvj9592u26iw047zbL1Oc
wzYP+WQ0MhB1XnDV4D4C9tj4OUzE0lHF30VyiTiL+Al2mlvQULz91N9WOL+L
DtiYNJNA9Ldpl2fj/FeW6NLhIioya78TyDQnYP9jadmQgWJkHiyaHI4z9btS
r4ZTIWr9mFF2AGdtJXVUUvYehepenVyGc4rdhnjvHW9RdHz9Mq4ZATKxW71l
X+ciEev9a9g4B1Uam+Ytz0F63GLZNJxblz7UzVF5jaT0tpeH4ky9/6pzYkYm
eim52MED55QFtHtGHWkoY1bdCxucRZa+DpYLT0bzP6kjk+nfy31remIeh6Ym
Wu5umb4uK+rvsuQGGm2TUtaezmxgyCmaoTufW46un86KDsrO9SHAEmQ4aOFs
KB+arZIZAyz9Dind6ftTcbSN7kmCVKNNAUY4Oy96MBkklwZx19yeHZi+/jDU
Um/jczhY6RF7cvr+lv+VwrV6Be/uue4Kmv591foJm7fZkP4qif4YZ07sCrXs
XbnwRPWBPDH9/0NK5vO/5oP0bsmd/dP3s1ja393tPUTU9x5WwO8vqlE8iTFa
AIZZx5334qyS/JOhGloMbsA9EYTzN20KvzicCt4dzucKp6/LjczzrvwIy/9U
pEzhfHrEW0VZiQaLxj/yTbBnVk3vphJnOhhJLYu8i7Mgz3XvhWcMEJiYnm3F
2TCh2UmDw4SFyxYW6k6vH8ph3+otbAiN+hlyb3p9Ha65EXy1BKKm/jSN4Kxo
YPVIi1UK4qfruh2m1+eS0tdNUp9Btx+fbqbX75QpPcKuDIzCgs/qT6/vZvRN
7/EXsD6fqfVmev1T9Qd7usohcejiQh28P6gVDSKf4itgIm+eyVucTxgpzkvV
r4Tss8mtxnh/zc6xXXSxuRKCxnIW1uL8j1rM8v0hVbA5b9kcH7w/98dUrFm1
shqeRGzqn4/376iY1KbfJdVwV6qtOxfn+/7mO2q9ayD2dbm2K97/27rC9vwj
WwuyvOhJRTwfWm2Z1tfyaqF5TmnwV5yDmGJODoe/wk+jw78e4fmivsXo1Map
r5D04F6GO54/7IzAs7Of1MFKBV824PnkpVh4ucX0G0i61T9dhueXTPjE9fze
b8A5UXVNAs+33AndqNuR9fAi+Fs+H2d7D/+HJ7QbYDBzTRQPz8PJhuw0g5oG
8JdUOc3H8zLFfPiVHOU7HCLiEiXwfN1TqPm+T7kRqmbYRKvg+dur6UGjokYg
fO5m7cTzOSopoyzBtQlcUvw8z+P5rS3VVeczqxmSNlD13+D5XhGo1r7zRTPM
nXkpedIV99vwsYElVi0gppm74iDuB0XnpPERXgtoFPg5vsX94XzaO8jNvBXu
bX/TtQb3S5ZK5MwDSa2gQLnl/QL3j3h95q1tw62guz3oxTbcTzbRJdKrjdrg
RqnkqWYv7L+3N3ZBTBskS9tQonG/CWbMWvynsw2kdFVK7XD/7fugkdyv2w7w
SeOIFu7HRF9T9a9h7WA0M3HnEtyfnLWuzz82tINP0aZ3y3C/GnYEb3ip2QHV
bUFiW3H/xj5KeXM/sANeQfl9d9zPnQfR1tCKDkh4GCuddwWvL8nmojNqnXBO
4LV2Ce73MPqksaN/J2SVMxtTgnH/XFFm72J2wpXdew/sxOcDzc36FjqKXfCn
VYI7D58fggbtq5Z6dIH7ndue/HD8/tIvHJpT2AWfrTvRXHz+UD8a3zg6vxvG
G0N37cXnE3/5vOOtx7rBRcSpMD8Gr48v1d2fsrthzb5Wy0P4fKN4k+f5VqwH
DBavf66Fzz9eIMtNte2BGHlj0Z34fFTI1zp/J6MHJHboaSY9xX2bZfnr4kQP
pAX4pe14JvToBSuT2DTtl0KPXuDtX7bpco7QoxdaOn31V70TevTBF2pb1I5i
oUcfJFa5LvxMF3r0wVPXa/nfPwk9+oEl0Rh5qVro0Q/7fUOa878LPfohKDN8
Q0qn0OMHtG2kGu8eEnr8gFSvvzWKBUKPH6B3MExNUZxGegyAbGD0B3cZGukx
AOlG6dHspTTSYwDo/cUHzDVppMcgsHVSr83ZRiM9BuFj0RtHZQsa6TEIu4qH
Lj44RiM9hmChsVJioh+N9BgCM4M4o+3hNNJjCLZ7XzSMSaGRHsMQ7vbTPO89
jfQYhjm/4r3e1dBID3w9gefxmksjPYbhTxVjQ6YMHbRzdak5Ghx4feXLgryN
dLCXYYY8s+SAmLTGlm82dAjxst35+AIHVqhVIPlLdMhkd86KTeFAvWyFhs8T
OtSo+5eGl3Dg+uVVl2tL6TAZJHb7Ko8DxI6YD9vG6bCy6Z7VOWUuLIjPWR65
ggGWempynqZcWNdpHvnUmgGUuOwaZ28ubDiu8fvwNQakcA0T7OK5UH8lVjEg
jwGlFhWH9yEuzFhFoVf0MoD3/NgS414uHHEv75VayoQlEsPNW2R5cH32ne09
B5hg6hL4ZL0+D4bLC/T+3GCCT/H8EytcecCRsV/KK2BC/OKklUqRPPi9liN/
APcE9bxmn1QeD+40OYQ+XcGC3qqCF+LNPPhp/tjilC0L5LTMfX5KjMCHPy/t
Za+zQD+iQZujNQJhe9wXSuWw4ESP+0iX/QhkGMgoEd9ZEGkykfc9eAQS7Ewb
b81gQ35yGKUycwQuf40/j9TY0PxLwYBVPQIK25Ip2TvYIGGfMVU4OQLNunFl
L23YpMcoJIedeT7lyiY9RiF97F5Qjyeb9BiFJ3KrZmXh/J/HKJyz3Kj7yIVN
eowCIZFiM2jFJj1GwdL+guiADpv0GAPrB4dMW+aySY8xCDV9eFuujkV6jMH3
WbtYtfEs0mMM5hgusw7cyyI9xkCwQl709BCT9BgDz0F/2fFQocc4dC77MydW
UugxDp/0QlLzQxmkxzi4H9G82zhAJz3GQRetNrlrSic9xsFOf36qawSN9BgH
JYXC5J9UgvTgw90wStmMro+kBx8Mdsyr/h+fSnrwIXdoKD17CJEefNhjUH72
dmkR6cEHqxLTDiK4gPTgw7wSSUXdhe9h9r8efDAx8bveE5xPegige7KucaT0
DekhgMa1AR9jhrNIDwGwEw6l6La+ID0EIEEzGeE9SCc9BCBV9oDeuPgx6SGA
5ysX0usvRJEeE/DO/H67mo8L/B9v0iBG
           "]]}, "Charting`Private`Tag#1"], 
        Annotation[{
          Hue[0.9060679774997897, 0.6, 0.6], 
          Directive[
           PointSize[
            Rational[1, 120]], 
           AbsoluteThickness[2], 
           RGBColor[1, 0.5, 0]], 
          Line[CompressedData["
1:eJw113k81Nv/wPEJ0YLQZutLSqtCZCl6E5UtlZCSpVARKql0u4mouNFPi1LZ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           "]]}, "Charting`Private`Tag#2"], 
        Annotation[{
          Hue[0.1421359549995791, 0.6, 0.6], 
          Directive[
           PointSize[
            Rational[1, 120]], 
           AbsoluteThickness[2], 
           RGBColor[0, 1, 0]], 
          Line[CompressedData["
1:eJw113k8VOsfwHFFUkroCtEVqVRERdmur/3KTojckOUqSxtFm6XcotRFpELR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           "]]}, "Charting`Private`Tag#3"], 
        Annotation[{
          Hue[0.37820393249936934`, 0.6, 0.6], 
          Directive[
           PointSize[
            Rational[1, 120]], 
           AbsoluteThickness[2], 
           RGBColor[1, 0, 0]], 
          Line[CompressedData["
1:eJw113k8lNsfwHFLaJOlm1BuZLktlG4pSX0lSlna0GiRKxXCpSb0a0MqpbpZ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           "]]}, "Charting`Private`Tag#4"]}}, <|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
       "LayoutOptions" -> <|
        "PanelPlotLayout" -> <||>, 
         "PlotRange" -> {{-1.5707963267948966`, 1.5692036732051036`}, {
           0, 0.19080911541645823`}}, 
         "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
         "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
         "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
         "DefaultStyle" -> {
           Directive[
            PointSize[
             Rational[1, 120]], 
            AbsoluteThickness[2], 
            RGBColor[1, 0, 0]], 
           Directive[
            PointSize[
             Rational[1, 120]], 
            AbsoluteThickness[2], 
            RGBColor[0, 1, 0]], 
           Directive[
            PointSize[
             Rational[1, 120]], 
            AbsoluteThickness[2], 
            RGBColor[1, 0.5, 0]], 
           Directive[
            PointSize[
             Rational[1, 120]], 
            AbsoluteThickness[2], 
            RGBColor[0, 0, 1]]}, 
         "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
             Identity[
              Part[#, 1]], 
             Identity[
              Part[#, 2]]}& ), 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         ListLinePlot, "GroupHighlight" -> False|>|>, 
      "DynamicHighlight"]], {{}, {}}}, 
   InterpretationBox[{
     TagBox[{{{}, {}, 
        TagBox[
         {GrayLevel[0.5], Thickness[0.006], Opacity[1.], 
          Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7eXJ5/xb8ed+ruT/gRJSh+zTj9/+sGHxDzi/xXXl
vDRVBL/wyi+hycLf4fxTsVIvngh/g/P/7lu1wUryK5z/eNPHiYGcX+B8s4Vs
V3q5P8P5NkqX9Lp/fITzZar5antefYDzL8wxjEi7+x7OP5+x+bnp7rdw/jLN
ixYBe1/D+QazLhQUnXwJ5ysa2N4SW/0czn+1y5WVbeNTOF86e3diec9jOP/f
KaGlHwofwvnF9jwhmd/vwfk7jM8e+Lr1Fpy/XvDYBvG91xDqrWYy2+VfgvOt
WuM9XmSdgfPfZ/zpr+84Auc3H5ltZf9jO5x/bbfNkVXMC+D8eB23vyET59nD
+A89IkLz5u2A87+st18vYX0Ezr+1VC7v44UzcH513m6P0PmX4PyIBfrhc3qv
wflp7SeZ7l+4BecfbtHW7jl9D86PE3x6SCTyIZz/2eq43cOyx3D++nzen0kF
T+F8lvpnjUlTnsP5jTOVPcWnvITzvVnqNY90vobz13nm3ni38i2cbzFr/9Fz
S98j5JMuOYg9+4Bwr0KItuOXj3D+psfsW90+fILzvURY1boZv8D5ZV4mZqsY
vsL5J1d8Cjr6C8HPKPkVJs/1Hc6f7WryK5j9B5xf5L5w3vIpCD40v8D5AGnG
e8k=
           "]]},
         Annotation[#, "Charting`Private`Tag#1"]& ], 
        TagBox[
         {GrayLevel[0.5], Thickness[0.006], Opacity[1.], 
          Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7eXJ5/xb8ef+WTNBYKd9+vHbHzYs/gHnt7iunJem
iuAXXvklNFn4O5x/KlbqxRPhb3D+332rNlhJfoXzH2/6ODGQ8wucb7aQ7Uov
92c430bpkl73j49wvkw1X23Pqw9w/oU5hhFpd9/D+eczNj833f0Wzl+medEi
YO9rON9g1oWCopMv4XxFA9tbYqufw/mvdrmysm18CudLZ+9OLO95DOf/OyW0
9EPhQzi/2J4nJPP7PTh/h/HZA1+33oLz1wse2yC+9xpCvdVMZrv8S3C+VWu8
x4usM3D++4w//fUdR+D85iOzrex/bIfzr+22ObKKeQGcH6/j9jdk4jx7GP+h
R0Ro3rwdcP6X9fbrJayPwPm3lsrlfbxwBs6vztvtETr/EpwfsUA/fE7vNTg/
rf0k0/0Lt+D8wy3a2j2n78H5cYJPD4lEPoTzP1sdt3tY9hjOX5/P+zOp4Cmc
z1L/rDFpynM4v3Gmsqf4lJdwvjdLveaRztdw/jrP3BvvVr6F8y1m7T96bul7
hHzSJQexZx8Q7lUI0Xb88hHO3/SYfavbh09wvpcIq1o34xc4v8zLxGwVw1c4
/+SKT0FHfyH4GSW/wuS5vsP5s11NfgWz/4Dzi9wXzls+BcGH5hc4HwCBAtAV

           "]]},
         Annotation[#, "Charting`Private`Tag#2"]& ], 
        TagBox[
         {GrayLevel[0.5], Thickness[0.006], Opacity[1.], 
          Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7eXJ5/xb8ed+ruT/gRJSm+zTj9/+sGHxDzi/xXXl
vDRVBL/wyi+hycLf4fxTsVIvngh/g/P/7lu1wUryK5z/eNPHiYGcX+B8s4Vs
V3q5P8P5NkqX9Lp/fITzZar5antefYDzL8wxjEi7+x7OP5+x+bnp7rdw/jLN
ixYBe1/D+QazLhQUnXwJ5ysa2N4SW/0czn+1y5WVbeNTOF86e3diec9jOP/f
KaGlHwofwvnF9jwhmd/vwfk7jM8e+Lr1Fpy/XvDYBvG91xDqrWYy2+VfgvOt
WuM9XmSdgfPfZ/zpr+84Auc3H5ltZf9jO5x/bbfNkVXMC+D8eB23vyET59nD
+A89IkLz5u2A87+st18vYX0Ezr+1VC7v44UzcH513m6P0PmX4PyIBfrhc3qv
wflp7SeZ7l+4BecfbtHW7jl9D86PE3x6SCTyIZz/2eq43cOyx3D++nzen0kF
T+F8lvpnjUlTnsP5jTOVPcWnvITzvVnqNY90vobz13nm3ni38i2cbzFr/9Fz
S98j5JMuOYg9+4Bwr0KItuOXj3D+psfsW90+fILzvURY1boZv8D5ZV4mZqsY
vsL5J1d8Cjr6C8HPKPkVJs/1Hc6f7WryK5j9B5xf5L5w3vIpCD40v8D5ADT7
eIk=
           "]]},
         Annotation[#, "Charting`Private`Tag#3"]& ], 
        TagBox[
         {GrayLevel[0.5], Thickness[0.006], Opacity[1.], 
          Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7eXJ5/xb8ef+h+FpF7c/XWaffvz2hw2Lf8D5La4r
56WpIviFV34JTRb+DuefipV68UT4G5z/d9+qDVaSX+H8x5s+Tgzk/ALnmy1k
u9LL/RnOt1G6pNf94yOcL1PNV9vz6gOcf2GOYUTa3fdw/vmMzc9Nd7+F85dp
XrQI2PsazjeYdaGg6ORLOF/RwPaW2OrncP6rXa6sbBufwvnS2bsTy3sew/n/
Tgkt/VD4EM4vtucJyfx+D87fYXz2wNett+D89YLHNojvvYZQbzWT2S7/Epxv
1Rrv8SLrDJz/PuNPf33HETi/+chsK/sf2+H8a7ttjqxiXgDnx+u4/Q2ZOM8e
xn/oERGaN28HnP9lvf16CesjcP6tpXJ5Hy+cgfOr83Z7hM6/BOdHLNAPn9N7
Dc5Paz/JdP/CLTj/cIu2ds/pe3B+nODTQyKRD+H8z1bH7R6WPYbz1+fz/kwq
eArns9Q/a0ya8hzOb5yp7Ck+5SWc781Sr3mk8zWcv84z98a7lW/hfItZ+4+e
W/oeIZ90yUHs2QeEexVCtB2/fITzNz1m3+r24ROc7yXCqtbN+AXOL/MyMVvF
8BXOP7niU9DRXwh+RsmvMHmu73D+bFeTX8HsP+D8IveF85ZPQfCh+QXOBwA4
+uPJ
           "]]},
         Annotation[#, "Charting`Private`Tag#4"]& ]}, {}},
      {"WolframDynamicHighlight", <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
     StyleBox[
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
            Annotation[{
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               GrayLevel[0.5], 
               Dashing[{Small, Small}], 
               Thickness[0.006]], 
              Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7eXJ5/xb8ed+ruT/gRJSh+zTj9/+sGHxDzi/xXXl
vDRVBL/wyi+hycLf4fxTsVIvngh/g/P/7lu1wUryK5z/eNPHiYGcX+B8s4Vs
V3q5P8P5NkqX9Lp/fITzZar5antefYDzL8wxjEi7+x7OP5+x+bnp7rdw/jLN
ixYBe1/D+QazLhQUnXwJ5ysa2N4SW/0czn+1y5WVbeNTOF86e3diec9jOP/f
KaGlHwofwvnF9jwhmd/vwfk7jM8e+Lr1Fpy/XvDYBvG91xDqrWYy2+VfgvOt
WuM9XmSdgfPfZ/zpr+84Auc3H5ltZf9jO5x/bbfNkVXMC+D8eB23vyET59nD
+A89IkLz5u2A87+st18vYX0Ezr+1VC7v44UzcH513m6P0PmX4PyIBfrhc3qv
wflp7SeZ7l+4BecfbtHW7jl9D86PE3x6SCTyIZz/2eq43cOyx3D++nzen0kF
T+F8lvpnjUlTnsP5jTOVPcWnvITzvVnqNY90vobz13nm3ni38i2cbzFr/9Fz
S98j5JMuOYg9+4Bwr0KItuOXj3D+psfsW90+fILzvURY1boZv8D5ZV4mZqsY
vsL5J1d8Cjr6C8HPKPkVJs/1Hc6f7WryK5j9B5xf5L5w3vIpCD40v8D5AGnG
e8k=
               "]]}, "Charting`Private`Tag#1"], 
            Annotation[{
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               GrayLevel[0.5], 
               Dashing[{Small, Small}], 
               Thickness[0.006]], 
              Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7eXJ5/xb8ef+WTNBYKd9+vHbHzYs/gHnt7iunJem
iuAXXvklNFn4O5x/KlbqxRPhb3D+332rNlhJfoXzH2/6ODGQ8wucb7aQ7Uov
92c430bpkl73j49wvkw1X23Pqw9w/oU5hhFpd9/D+eczNj833f0Wzl+medEi
YO9rON9g1oWCopMv4XxFA9tbYqufw/mvdrmysm18CudLZ+9OLO95DOf/OyW0
9EPhQzi/2J4nJPP7PTh/h/HZA1+33oLz1wse2yC+9xpCvdVMZrv8S3C+VWu8
x4usM3D++4w//fUdR+D85iOzrex/bIfzr+22ObKKeQGcH6/j9jdk4jx7GP+h
R0Ro3rwdcP6X9fbrJayPwPm3lsrlfbxwBs6vztvtETr/EpwfsUA/fE7vNTg/
rf0k0/0Lt+D8wy3a2j2n78H5cYJPD4lEPoTzP1sdt3tY9hjOX5/P+zOp4Cmc
z1L/rDFpynM4v3Gmsqf4lJdwvjdLveaRztdw/jrP3BvvVr6F8y1m7T96bul7
hHzSJQexZx8Q7lUI0Xb88hHO3/SYfavbh09wvpcIq1o34xc4v8zLxGwVw1c4
/+SKT0FHfyH4GSW/wuS5vsP5s11NfgWz/4Dzi9wXzls+BcGH5hc4HwCBAtAV

               "]]}, "Charting`Private`Tag#2"], 
            Annotation[{
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               GrayLevel[0.5], 
               Dashing[{Small, Small}], 
               Thickness[0.006]], 
              Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7eXJ5/xb8ed+ruT/gRJSm+zTj9/+sGHxDzi/xXXl
vDRVBL/wyi+hycLf4fxTsVIvngh/g/P/7lu1wUryK5z/eNPHiYGcX+B8s4Vs
V3q5P8P5NkqX9Lp/fITzZar5antefYDzL8wxjEi7+x7OP5+x+bnp7rdw/jLN
ixYBe1/D+QazLhQUnXwJ5ysa2N4SW/0czn+1y5WVbeNTOF86e3diec9jOP/f
KaGlHwofwvnF9jwhmd/vwfk7jM8e+Lr1Fpy/XvDYBvG91xDqrWYy2+VfgvOt
WuM9XmSdgfPfZ/zpr+84Auc3H5ltZf9jO5x/bbfNkVXMC+D8eB23vyET59nD
+A89IkLz5u2A87+st18vYX0Ezr+1VC7v44UzcH513m6P0PmX4PyIBfrhc3qv
wflp7SeZ7l+4BecfbtHW7jl9D86PE3x6SCTyIZz/2eq43cOyx3D++nzen0kF
T+F8lvpnjUlTnsP5jTOVPcWnvITzvVnqNY90vobz13nm3ni38i2cbzFr/9Fz
S98j5JMuOYg9+4Bwr0KItuOXj3D+psfsW90+fILzvURY1boZv8D5ZV4mZqsY
vsL5J1d8Cjr6C8HPKPkVJs/1Hc6f7WryK5j9B5xf5L5w3vIpCD40v8D5ADT7
eIk=
               "]]}, "Charting`Private`Tag#3"], 
            Annotation[{
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               GrayLevel[0.5], 
               Dashing[{Small, Small}], 
               Thickness[0.006]], 
              Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7eXJ5/xb8ef+h+FpF7c/XWaffvz2hw2Lf8D5La4r
56WpIviFV34JTRb+DuefipV68UT4G5z/d9+qDVaSX+H8x5s+Tgzk/ALnmy1k
u9LL/RnOt1G6pNf94yOcL1PNV9vz6gOcf2GOYUTa3fdw/vmMzc9Nd7+F85dp
XrQI2PsazjeYdaGg6ORLOF/RwPaW2OrncP6rXa6sbBufwvnS2bsTy3sew/n/
Tgkt/VD4EM4vtucJyfx+D87fYXz2wNett+D89YLHNojvvYZQbzWT2S7/Epxv
1Rrv8SLrDJz/PuNPf33HETi/+chsK/sf2+H8a7ttjqxiXgDnx+u4/Q2ZOM8e
xn/oERGaN28HnP9lvf16CesjcP6tpXJ5Hy+cgfOr83Z7hM6/BOdHLNAPn9N7
Dc5Paz/JdP/CLTj/cIu2ds/pe3B+nODTQyKRD+H8z1bH7R6WPYbz1+fz/kwq
eArns9Q/a0ya8hzOb5yp7Ck+5SWc781Sr3mk8zWcv84z98a7lW/hfItZ+4+e
W/oeIZ90yUHs2QeEexVCtB2/fITzNz1m3+r24ROc7yXCqtbN+AXOL/MyMVvF
8BXOP7niU9DRXwh+RsmvMHmu73D+bFeTX8HsP+D8IveF85ZPQfCh+QXOBwA4
+uPJ
               "]]}, "Charting`Private`Tag#4"]}}, {}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{Rational[-1, 2] Pi, Rational[1, 2] Pi}, {
              0.044721359549995794`, 0.1414213562373095}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0.04472135954999589}, 
            "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
            "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
            "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               GrayLevel[0.5], 
               Dashing[{Small, Small}], 
               Thickness[0.006]], 
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               GrayLevel[0.5], 
               Dashing[{Small, Small}], 
               Thickness[0.006]], 
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               GrayLevel[0.5], 
               Dashing[{Small, Small}], 
               Thickness[0.006]], 
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               GrayLevel[0.5], 
               Dashing[{Small, Small}], 
               Thickness[0.006]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            Plot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{Rational[-1, 2] Pi, Rational[1, 2] Pi}, {
             0.044721359549995794`, 0.1414213562373095}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 0.04472135954999589}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              GrayLevel[0.5], 
              Dashing[{Small, Small}], 
              Thickness[0.006]], 
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              GrayLevel[0.5], 
              Dashing[{Small, Small}], 
              Thickness[0.006]], 
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              GrayLevel[0.5], 
              Dashing[{Small, Small}], 
              Thickness[0.006]], 
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              GrayLevel[0.5], 
              Dashing[{Small, Small}], 
              Thickness[0.006]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Identity[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}],
      Selectable->False]},
    Annotation[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[2], 
           GrayLevel[0.5], 
           Dashing[{Small, Small}], 
           Thickness[0.006]], 
          Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7eXJ5/xb8ed+ruT/gRJSh+zTj9/+sGHxDzi/xXXl
vDRVBL/wyi+hycLf4fxTsVIvngh/g/P/7lu1wUryK5z/eNPHiYGcX+B8s4Vs
V3q5P8P5NkqX9Lp/fITzZar5antefYDzL8wxjEi7+x7OP5+x+bnp7rdw/jLN
ixYBe1/D+QazLhQUnXwJ5ysa2N4SW/0czn+1y5WVbeNTOF86e3diec9jOP/f
KaGlHwofwvnF9jwhmd/vwfk7jM8e+Lr1Fpy/XvDYBvG91xDqrWYy2+VfgvOt
WuM9XmSdgfPfZ/zpr+84Auc3H5ltZf9jO5x/bbfNkVXMC+D8eB23vyET59nD
+A89IkLz5u2A87+st18vYX0Ezr+1VC7v44UzcH513m6P0PmX4PyIBfrhc3qv
wflp7SeZ7l+4BecfbtHW7jl9D86PE3x6SCTyIZz/2eq43cOyx3D++nzen0kF
T+F8lvpnjUlTnsP5jTOVPcWnvITzvVnqNY90vobz13nm3ni38i2cbzFr/9Fz
S98j5JMuOYg9+4Bwr0KItuOXj3D+psfsW90+fILzvURY1boZv8D5ZV4mZqsY
vsL5J1d8Cjr6C8HPKPkVJs/1Hc6f7WryK5j9B5xf5L5w3vIpCD40v8D5AGnG
e8k=
           "]]}, "Charting`Private`Tag#1"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[2], 
           GrayLevel[0.5], 
           Dashing[{Small, Small}], 
           Thickness[0.006]], 
          Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7eXJ5/xb8ef+WTNBYKd9+vHbHzYs/gHnt7iunJem
iuAXXvklNFn4O5x/KlbqxRPhb3D+332rNlhJfoXzH2/6ODGQ8wucb7aQ7Uov
92c430bpkl73j49wvkw1X23Pqw9w/oU5hhFpd9/D+eczNj833f0Wzl+medEi
YO9rON9g1oWCopMv4XxFA9tbYqufw/mvdrmysm18CudLZ+9OLO95DOf/OyW0
9EPhQzi/2J4nJPP7PTh/h/HZA1+33oLz1wse2yC+9xpCvdVMZrv8S3C+VWu8
x4usM3D++4w//fUdR+D85iOzrex/bIfzr+22ObKKeQGcH6/j9jdk4jx7GP+h
R0Ro3rwdcP6X9fbrJayPwPm3lsrlfbxwBs6vztvtETr/EpwfsUA/fE7vNTg/
rf0k0/0Lt+D8wy3a2j2n78H5cYJPD4lEPoTzP1sdt3tY9hjOX5/P+zOp4Cmc
z1L/rDFpynM4v3Gmsqf4lJdwvjdLveaRztdw/jrP3BvvVr6F8y1m7T96bul7
hHzSJQexZx8Q7lUI0Xb88hHO3/SYfavbh09wvpcIq1o34xc4v8zLxGwVw1c4
/+SKT0FHfyH4GSW/wuS5vsP5s11NfgWz/4Dzi9wXzls+BcGH5hc4HwCBAtAV

           "]]}, "Charting`Private`Tag#2"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[2], 
           GrayLevel[0.5], 
           Dashing[{Small, Small}], 
           Thickness[0.006]], 
          Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7eXJ5/xb8ed+ruT/gRJSm+zTj9/+sGHxDzi/xXXl
vDRVBL/wyi+hycLf4fxTsVIvngh/g/P/7lu1wUryK5z/eNPHiYGcX+B8s4Vs
V3q5P8P5NkqX9Lp/fITzZar5antefYDzL8wxjEi7+x7OP5+x+bnp7rdw/jLN
ixYBe1/D+QazLhQUnXwJ5ysa2N4SW/0czn+1y5WVbeNTOF86e3diec9jOP/f
KaGlHwofwvnF9jwhmd/vwfk7jM8e+Lr1Fpy/XvDYBvG91xDqrWYy2+VfgvOt
WuM9XmSdgfPfZ/zpr+84Auc3H5ltZf9jO5x/bbfNkVXMC+D8eB23vyET59nD
+A89IkLz5u2A87+st18vYX0Ezr+1VC7v44UzcH513m6P0PmX4PyIBfrhc3qv
wflp7SeZ7l+4BecfbtHW7jl9D86PE3x6SCTyIZz/2eq43cOyx3D++nzen0kF
T+F8lvpnjUlTnsP5jTOVPcWnvITzvVnqNY90vobz13nm3ni38i2cbzFr/9Fz
S98j5JMuOYg9+4Bwr0KItuOXj3D+psfsW90+fILzvURY1boZv8D5ZV4mZqsY
vsL5J1d8Cjr6C8HPKPkVJs/1Hc6f7WryK5j9B5xf5L5w3vIpCD40v8D5ADT7
eIk=
           "]]}, "Charting`Private`Tag#3"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[2], 
           GrayLevel[0.5], 
           Dashing[{Small, Small}], 
           Thickness[0.006]], 
          Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7eXJ5/xb8ef+h+FpF7c/XWaffvz2hw2Lf8D5La4r
56WpIviFV34JTRb+DuefipV68UT4G5z/d9+qDVaSX+H8x5s+Tgzk/ALnmy1k
u9LL/RnOt1G6pNf94yOcL1PNV9vz6gOcf2GOYUTa3fdw/vmMzc9Nd7+F85dp
XrQI2PsazjeYdaGg6ORLOF/RwPaW2OrncP6rXa6sbBufwvnS2bsTy3sew/n/
Tgkt/VD4EM4vtucJyfx+D87fYXz2wNett+D89YLHNojvvYZQbzWT2S7/Epxv
1Rrv8SLrDJz/PuNPf33HETi/+chsK/sf2+H8a7ttjqxiXgDnx+u4/Q2ZOM8e
xn/oERGaN28HnP9lvf16CesjcP6tpXJ5Hy+cgfOr83Z7hM6/BOdHLNAPn9N7
Dc5Paz/JdP/CLTj/cIu2ds/pe3B+nODTQyKRD+H8z1bH7R6WPYbz1+fz/kwq
eArns9Q/a0ya8hzOb5yp7Ck+5SWc781Sr3mk8zWcv84z98a7lW/hfItZ+4+e
W/oeIZ90yUHs2QeEexVCtB2/fITzNz1m3+r24ROc7yXCqtbN+AXOL/MyMVvF
8BXOP7niU9DRXwh+RsmvMHmu73D+bFeTX8HsP+D8IveF85ZPQfCh+QXOBwA4
+uPJ
           "]]}, "Charting`Private`Tag#4"]}}, {}}, <|
     "HighlightElements" -> <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
      "LayoutOptions" -> <|
       "PanelPlotLayout" -> <||>, 
        "PlotRange" -> {{Rational[-1, 2] Pi, Rational[1, 2] Pi}, {
          0.044721359549995794`, 0.1414213562373095}}, 
        "Frame" -> {{False, False}, {False, False}}, 
        "AxesOrigin" -> {0, 0.04472135954999589}, 
        "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
        "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
          Directive[
           Opacity[1.], 
           AbsoluteThickness[2], 
           GrayLevel[0.5], 
           Dashing[{Small, Small}], 
           Thickness[0.006]], 
          Directive[
           Opacity[1.], 
           AbsoluteThickness[2], 
           GrayLevel[0.5], 
           Dashing[{Small, Small}], 
           Thickness[0.006]], 
          Directive[
           Opacity[1.], 
           AbsoluteThickness[2], 
           GrayLevel[0.5], 
           Dashing[{Small, Small}], 
           Thickness[0.006]], 
          Directive[
           Opacity[1.], 
           AbsoluteThickness[2], 
           GrayLevel[0.5], 
           Dashing[{Small, Small}], 
           Thickness[0.006]]}, 
        "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& ), 
          "ScalingFunctions" -> {{Identity, Identity}, {
            Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
      "Meta" -> <|
       "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
        Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  AxesStyle->Directive[
    GrayLevel[0], FontFamily -> "Times", FontSize -> 12],
  DisplayFunction->Identity,
  Epilog->{
    InsetBox[
     BoxData[
      FormBox[
       InterpretationBox[
        Cell[
         BoxData[
          FormBox[
           StyleBox[
           "\"\[CapitalDelta]\[Omega]\"", FontSize -> 14, FontFamily -> 
            "Times New Roman", TextAlignment -> Center, StripOnInput -> 
            False], TextForm]], "InlineText"], 
        Text[
         Style[
         "\[CapitalDelta]\[Omega]", FontSize -> 14, FontFamily -> 
          "Times New Roman", TextAlignment -> Center]]], TraditionalForm]], 
     Scaled[{0.55, 0.98}]], 
    InsetBox[
     BoxData[
      FormBox[
       InterpretationBox[
        Cell[
         BoxData[
          FormBox[
           StyleBox[
           "\"\[Omega]\"", FontSize -> 14, FontFamily -> "Times New Roman", 
            TextAlignment -> Center, StripOnInput -> False], TextForm]], 
         "InlineText"], 
        Text[
         Style[
         "\[Omega]", FontSize -> 14, FontFamily -> "Times New Roman", 
          TextAlignment -> Center]]], TraditionalForm]], 
     Scaled[{0.9, 0.07}]]},
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->300,
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.368417, 0.506779, 0.709798], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.880722, 0.611041, 0.142051], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.560181, 0.691569, 0.194885], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.528488, 0.470624, 0.701351], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.363898, 0.618501, 0.782349], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[1, 0.75, 0], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.647624, 0.37816, 0.614037], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.571589, 0.586483, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
    "RangePadding" -> Scaled[0.05], "OptimizePlotMarkers" -> True, 
    "IncludeHighlighting" -> "CurrentSet", "HighlightStyle" -> Automatic, 
    "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{-1.5707963267948966`, 1.5692036732051036`}, {
    0, 0.19080911541645823`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.938012297641035*^9, 3.938012324846733*^9}, 
   3.938012404204737*^9, {3.938012550830736*^9, 3.9380125739089947`*^9}, 
   3.9380126263185177`*^9, {3.9380126592774906`*^9, 3.938012680204231*^9}, {
   3.9380127156643867`*^9, 3.938012751186528*^9}, {3.938012834974842*^9, 
   3.938012877418297*^9}, {3.938085794662964*^9, 3.9380858205143185`*^9}, 
   3.938087175289751*^9, 3.9380872829332542`*^9, {3.93809554010553*^9, 
   3.938095557736599*^9}, {3.938095613021852*^9, 3.938095644142029*^9}, 
   3.93809570047316*^9, 3.938096223529075*^9, 3.9380962896495953`*^9, {
   3.938096473022375*^9, 3.9380965118580303`*^9}, {3.9380965464192257`*^9, 
   3.938096613589327*^9}, {3.938096656439844*^9, 3.938096674808866*^9}, {
   3.938096710594715*^9, 3.938096757451571*^9}, 3.93809679512466*^9, 
   3.9380980321854954`*^9, {3.938098682941084*^9, 3.938098814208399*^9}, {
   3.9381444004460754`*^9, 3.938144452742558*^9}, 3.938144485225878*^9, {
   3.9381446080010014`*^9, 3.938144617278965*^9}, 3.938145188031292*^9, {
   3.9381453095564537`*^9, 3.93814534000534*^9}, 3.9381454160742593`*^9, {
   3.9381457720355053`*^9, 3.938145837063503*^9}, 3.938146115883278*^9, 
   3.939482876984247*^9},
 CellLabel->"Out[54]=",ExpressionUUID->"b75b4914-3d41-054f-a5d0-8bbd45033626"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Theta]", "=", "0."}], ";", 
  RowBox[{"ns", "=", "200"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p0", "=", 
   RowBox[{
    RowBox[{"Cos", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Theta]", "+", 
        RowBox[{"\[Pi]", "/", "2"}]}], ")"}], "/", "2"}], "]"}], "^", "2"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"probOfns", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"N", "@", 
       RowBox[{"PDF", "[", 
        RowBox[{
         RowBox[{"BinomialDistribution", "[", 
          RowBox[{"ns", ",", "p0"}], "]"}], ",", "n"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "0", ",", "ns"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"estimates", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"N", "@", 
       RowBox[{"ArcCos", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"2", "n"}], "ns"], "-", "1"}], "]"}]}], "-", 
      RowBox[{"\[Pi]", "/", "2"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "ns"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"mean", "=", 
    RowBox[{"Total", "[", 
     RowBox[{"probOfns", "*", "estimates"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"plot2", "=", 
  RowBox[{"Show", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ListPlot", "[", 
     RowBox[{
      RowBox[{"Transpose", "@", 
       RowBox[{"{", 
        RowBox[{"estimates", ",", "probOfns"}], "}"}]}], ",", 
      RowBox[{"PlotRange", "->", "All"}], ",", 
      RowBox[{"PlotStyle", "->", "Red"}], ",", 
      RowBox[{"PlotMarkers", "->", 
       RowBox[{"{", 
        RowBox[{"Automatic", ",", "Small"}], "}"}]}]}], "]"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"PDF", "[", 
         RowBox[{
          RowBox[{"NormalDistribution", "[", 
           RowBox[{"mean", ",", 
            RowBox[{"1", "/", 
             RowBox[{"Sqrt", "[", "ns", "]"}]}]}], "]"}], ",", "\[Theta]"}], 
         "]"}], "/", "ns"}], "*", "2"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Theta]", ",", 
        RowBox[{
         RowBox[{"-", "\[Pi]"}], "/", "2"}], ",", 
        RowBox[{"\[Pi]", "/", "2"}]}], "}"}], ",", 
      RowBox[{"PlotRange", "->", "All"}], ",", 
      RowBox[{"PlotStyle", "->", 
       RowBox[{"Directive", "[", "Gray", "]"}]}]}], "]"}], 
    "\[IndentingNewLine]", ",", 
    RowBox[{"AxesLabel", "->", 
     RowBox[{"{", "\"\<\>\"", "}"}]}], "\[IndentingNewLine]", ",", 
    RowBox[{"AxesStyle", "->", 
     RowBox[{"Directive", "[", 
      RowBox[{"Black", ",", 
       RowBox[{"FontFamily", "->", "\"\<Times\>\""}], ",", 
       RowBox[{"FontSize", "->", "12"}]}], "]"}]}], "\[IndentingNewLine]", 
    ",", 
    RowBox[{"Epilog", "\[Rule]", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"addepilog", "[", 
        RowBox[{
         RowBox[{"myt", "@", "\"\<Probability Density\>\""}], ",", 
         RowBox[{"{", 
          RowBox[{"0.2", ",", "0.9"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
       ",", 
       RowBox[{"addepilog", "[", 
        RowBox[{
         RowBox[{
         "myt", "@", 
          "\"\<\!\(\*StyleBox[\"N\",FontSlant->\"Italic\"]\)=200\>\""}], ",", 
         RowBox[{"{", 
          RowBox[{"0.65", ",", "0.5"}], "}"}]}], "]"}], "\[IndentingNewLine]",
        ",", 
       RowBox[{"addepilog", "[", 
        RowBox[{
         RowBox[{
         "myt", "@", 
          "\"\<\!\(\*SubscriptBox[\(\[Omega]\), \(k\)]\) estimate (given \
\[Omega] = 0)\>\""}], ",", 
         RowBox[{"{", 
          RowBox[{"0.8", ",", "0.1"}], "}"}]}], "]"}]}], 
      "\[IndentingNewLine]", "}"}]}], "\[IndentingNewLine]", ",", 
    RowBox[{"ImageSize", "->", "400"}], "\[IndentingNewLine]", ",", 
    RowBox[{"AxesOrigin", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[Pi]"}], "/", "2"}], ",", "0"}], "}"}]}]}], 
   "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.938097110804016*^9, 3.938097211430622*^9}, {
  3.938097263855477*^9, 3.93809727185508*^9}, {3.938097327938801*^9, 
  3.938097399817526*^9}, {3.938097443388277*^9, 3.938097563967743*^9}, {
  3.9380976723890686`*^9, 3.938097763314535*^9}, {3.9380977983677*^9, 
  3.9380978240699024`*^9}, {3.9380978808396263`*^9, 3.938097919283655*^9}, {
  3.938098046814577*^9, 3.938098067807106*^9}, {3.938098413452184*^9, 
  3.938098424068527*^9}, {3.93809849538982*^9, 3.938098521418396*^9}, {
  3.9380988184906025`*^9, 3.938098901923408*^9}, {3.938098940974889*^9, 
  3.9380990305778923`*^9}, {3.9381445268855915`*^9, 3.938144598846564*^9}, {
  3.93814516306397*^9, 3.938145166467785*^9}, {3.9381453449466324`*^9, 
  3.938145369594711*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"1df376d7-fc9e-d042-ad2b-b5159d1377b7"],

Cell[BoxData[
 GraphicsBox[{{{}, 
    InterpretationBox[{
      TagBox[
       TagBox[
        {RGBColor[1, 0, 0], PointSize[0.009166666666666668], 
         AbsoluteThickness[2], GeometricTransformationBox[InsetBox[
           FormBox[
            StyleBox[
             GraphicsBox[
              {EdgeForm[None], DiskBox[{0, 0}]},
              PlotRangePadding->Scaled[0.15]],
             StripOnInput->False,
             GraphicsBoxOptions->{DefaultBaseStyle->Directive[
               PointSize[0.009166666666666668], 
               AbsoluteThickness[2], 
               RGBColor[1, 0, 0]]}],
            TraditionalForm], {0., 0.}, Automatic, Offset[7]], CompressedData["
1:eJw1l3lYjOsbxyfpqGT5UThEhYgspUk1212ExFGkjnM5yr51aHOIhqadXDRJ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          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ],
       {"WolframDynamicHighlight", <|
        "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
      StyleBox[
       DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
         Slot["HighlightElements"], 
         Slot["LayoutOptions"], 
         Slot["Meta"], 
         Charting`HighlightActionFunction["DynamicHighlight", {{
            Annotation[{
              Directive[
               PointSize[0.009166666666666668], 
               AbsoluteThickness[2], 
               RGBColor[1, 0, 0]], 
              GeometricTransformation[
               Inset[
                Style[
                 Graphics[{
                   EdgeForm[], 
                   Disk[{0, 0}]}, PlotRangePadding -> Scaled[0.15]], 
                 GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.009166666666666668], 
                    AbsoluteThickness[2], 
                    RGBColor[1, 0, 0]]}], {0., 0.}, Automatic, 
                Offset[7]], CompressedData["
1:eJw1l3lYjOsbxyfpqGT5UThEhYgspUk1212ExFGkjnM5yr51aHOIhqadXDRJ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               "]]}, "Charting`Private`Tag#1"]}}, <|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, 
             "PlotRange" -> {{-1.5707963267948966`, 1.5707963267948966`}, {
               0, 0.05634847900925642}}, 
             "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
             "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
             GoldenRatio^(-1), "DefaultStyle" -> {
               Directive[
                PointSize[0.009166666666666668], 
                AbsoluteThickness[2], 
                RGBColor[1, 0, 0]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 Identity[
                  Part[#, 1]], 
                 Identity[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> ListPlot, "GroupHighlight" -> False|>|>]]& )[<|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{-1.5707963267948966`, 1.5707963267948966`}, {
              0, 0.05634847900925642}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
            "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
            GoldenRatio^(-1), "DefaultStyle" -> {
              Directive[
               PointSize[0.009166666666666668], 
               AbsoluteThickness[2], 
               RGBColor[1, 0, 0]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ListPlot, "GroupHighlight" -> False|>|>],
        ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
         4.503599627370496*^15, -4.503599627370496*^15}}],
       Selectable->False]},
     Annotation[{{
        Annotation[{
          Directive[
           PointSize[0.009166666666666668], 
           AbsoluteThickness[2], 
           RGBColor[1, 0, 0]], 
          GeometricTransformation[
           Inset[
            Style[
             Graphics[{
               EdgeForm[], 
               Disk[{0, 0}]}, PlotRangePadding -> Scaled[0.15]], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.009166666666666668], 
                 AbsoluteThickness[2], 
                 RGBColor[1, 0, 0]]}], {0., 0.}, Automatic, 
            Offset[7]], CompressedData["
1:eJw1l3lYjOsbxyfpqGT5UThEhYgspUk1212ExFGkjnM5yr51aHOIhqadXDRJ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           "]]}, "Charting`Private`Tag#1"]}}, <|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
       "LayoutOptions" -> <|
        "PanelPlotLayout" -> <||>, 
         "PlotRange" -> {{-1.5707963267948966`, 1.5707963267948966`}, {
           0, 0.05634847900925642}}, 
         "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
         "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
         "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
         "DefaultStyle" -> {
           Directive[
            PointSize[0.009166666666666668], 
            AbsoluteThickness[2], 
            RGBColor[1, 0, 0]]}, 
         "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
             Identity[
              Part[#, 1]], 
             Identity[
              Part[#, 2]]}& ), 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         ListPlot, "GroupHighlight" -> False|>|>, 
      "DynamicHighlight"]], {{}, {}}}, 
   InterpretationBox[{
     TagBox[{{{}, {}, 
        TagBox[
         {GrayLevel[0.5], AbsoluteThickness[2], Opacity[1.], 
          LineBox[CompressedData["
1:eJwtW3c411/0t0KS7AaZkVGSHZ/3+6A0pLJCKisrKyozMpLN1wrZe68IDVyy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           "]]},
         Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
      {"WolframDynamicHighlight", <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
     StyleBox[
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
            Annotation[{
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               GrayLevel[0.5]], 
              Line[CompressedData["
1:eJwtW3c411/0t0KS7AaZkVGSHZ/3+6A0pLJCKisrKyozMpLN1wrZe68IDVyy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               "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, "PlotRange" -> {All, All}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
            "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
            GoldenRatio^(-1), "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               GrayLevel[0.5]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            Plot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, "PlotRange" -> {All, All}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
           "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
           GoldenRatio^(-1), "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              GrayLevel[0.5]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Identity[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}],
      Selectable->False]},
    Annotation[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[2], 
           GrayLevel[0.5]], 
          Line[CompressedData["
1:eJwtW3c411/0t0KS7AaZkVGSHZ/3+6A0pLJCKisrKyozMpLN1wrZe68IDVyy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           "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
     "HighlightElements" -> <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
      "LayoutOptions" -> <|
       "PanelPlotLayout" -> <||>, "PlotRange" -> {All, All}, 
        "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
        "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
        "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
          Directive[
           Opacity[1.], 
           AbsoluteThickness[2], 
           GrayLevel[0.5]]}, 
        "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& ), 
          "ScalingFunctions" -> {{Identity, Identity}, {
            Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
      "Meta" -> <|
       "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
        Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox["\"\"", TraditionalForm]},
  AxesOrigin->NCache[{Rational[-1, 2] Pi, 0}, {-1.5707963267948966`, 0}],
  AxesStyle->Directive[
    GrayLevel[0], FontFamily -> "Times", FontSize -> 12],
  DisplayFunction->Identity,
  Epilog->{
    InsetBox[
     BoxData[
      FormBox[
       InterpretationBox[
        Cell[
         BoxData[
          FormBox[
           StyleBox[
           "\"Probability Density\"", FontSize -> 14, FontFamily -> 
            "Times New Roman", TextAlignment -> Center, StripOnInput -> 
            False], TextForm]], "InlineText"], 
        Text[
         Style[
         "Probability Density", FontSize -> 14, FontFamily -> 
          "Times New Roman", TextAlignment -> Center]]], TraditionalForm]], 
     Scaled[{0.2, 0.9}]], 
    InsetBox[
     BoxData[
      FormBox[
       InterpretationBox[
        Cell[
         BoxData[
          FormBox[
           StyleBox[
           "\"\\!\\(\\*StyleBox[\\\"N\\\",FontSlant->\\\"Italic\\\"]\\)=200\"\
", FontSize -> 14, FontFamily -> "Times New Roman", TextAlignment -> Center, 
            StripOnInput -> False], TextForm]], "InlineText"], 
        Text[
         Style[
         "\!\(\*StyleBox[\"N\",FontSlant->\"Italic\"]\)=200", FontSize -> 14, 
          FontFamily -> "Times New Roman", TextAlignment -> Center]]], 
       TraditionalForm]], 
     Scaled[{0.65, 0.5}]], 
    InsetBox[
     BoxData[
      FormBox[
       InterpretationBox[
        Cell[
         BoxData[
          FormBox[
           StyleBox[
           "\"\\!\\(\\*SubscriptBox[\\(\[Omega]\\), \\(k\\)]\\) estimate \
(given \[Omega] = 0)\"", FontSize -> 14, FontFamily -> "Times New Roman", 
            TextAlignment -> Center, StripOnInput -> False], TextForm]], 
         "InlineText"], 
        Text[
         Style[
         "\!\(\*SubscriptBox[\(\[Omega]\), \(k\)]\) estimate (given \[Omega] \
= 0)", FontSize -> 14, FontFamily -> "Times New Roman", TextAlignment -> 
          Center]]], TraditionalForm]], 
     Scaled[{0.8, 0.1}]]},
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->400,
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.368417, 0.506779, 0.709798], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.880722, 0.611041, 0.142051], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.560181, 0.691569, 0.194885], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.528488, 0.470624, 0.701351], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.363898, 0.618501, 0.782349], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[1, 0.75, 0], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.647624, 0.37816, 0.614037], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.571589, 0.586483, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
    "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> "CurrentPoint", 
    "HighlightStyle" -> Automatic, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{-1.5707963267948966`, 1.5707963267948966`}, {
    0, 0.05634847900925642}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.93809751897206*^9, 3.938097564377524*^9}, {
   3.9380976740080376`*^9, 3.938097763826472*^9}, {3.938097801958767*^9, 
   3.938097825512949*^9}, {3.938097884298027*^9, 3.938097919720789*^9}, {
   3.9380980328240337`*^9, 3.938098068341692*^9}, {3.938098419050577*^9, 
   3.938098424879884*^9}, 3.938098508375719*^9, {3.9380988519147987`*^9, 
   3.938098902379175*^9}, {3.938098954846161*^9, 3.938099031284645*^9}, 
   3.938099134015877*^9, 3.938144401972669*^9, 3.938144442319332*^9, {
   3.9381445275478687`*^9, 3.9381446177538624`*^9}, 3.938145188490545*^9, 
   3.938145310055275*^9, {3.9381453516705875`*^9, 3.938145371276327*^9}, 
   3.938145416558197*^9, 3.9381458375373535`*^9, 3.938146116506809*^9, 
   3.939482877403509*^9},
 CellLabel->"Out[60]=",ExpressionUUID->"a54bfd11-cb21-f546-9b70-7a99b407b717"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"final", "=", 
  RowBox[{"Grid", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"plot", ",", "plot2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"ll", ",", "SpanFromAbove"}], "}"}]}], "}"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.938098892456463*^9, 3.938098912949707*^9}, {
  3.938144440100086*^9, 3.938144443275007*^9}, {3.938144502251942*^9, 
  3.9381445027996025`*^9}, {3.938144534300024*^9, 3.93814453657473*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"b8756383-5b24-8d4d-bde3-94a6f6aaf072"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     GraphicsBox[{{{}, 
        InterpretationBox[{
          TagBox[{{}, {}, 
            TagBox[
             {RGBColor[0, 0, 1], PointSize[
               NCache[
                Rational[1, 120], 0.008333333333333333]], AbsoluteThickness[
              2], LineBox[CompressedData["
1:eJw11nk8VN0fB3AhbbJVlrQgWhX5lUL1tbURSkikRCprT6imhZCKqMjWQiQe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               "]]},
             Annotation[#, "Charting`Private`Tag#1"]& ], 
            TagBox[
             {RGBColor[1, 0.5, 0], PointSize[
               NCache[
                Rational[1, 120], 0.008333333333333333]], AbsoluteThickness[
              2], LineBox[CompressedData["
1:eJw113k81Nv/wPEJ0YLQZutLSqtCZCl6E5UtlZCSpVARKql0u4mouNFPi1LZ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               "]]},
             Annotation[#, "Charting`Private`Tag#2"]& ], 
            TagBox[
             {RGBColor[0, 1, 0], PointSize[
               NCache[
                Rational[1, 120], 0.008333333333333333]], AbsoluteThickness[
              2], LineBox[CompressedData["
1:eJw113k8VOsfwHFFUkroCtEVqVRERdmur/3KTojckOUqSxtFm6XcotRFpELR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               "]]},
             Annotation[#, "Charting`Private`Tag#3"]& ], 
            TagBox[
             {RGBColor[1, 0, 0], PointSize[
               NCache[
                Rational[1, 120], 0.008333333333333333]], AbsoluteThickness[
              2], LineBox[CompressedData["
1:eJw113k8lNsfwHFLaJOlm1BuZLktlG4pSX0lSlna0GiRKxXCpSb0a0MqpbpZ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               "]]},
             Annotation[#, "Charting`Private`Tag#4"]& ]},
           {
           "WolframDynamicHighlight", <|
            "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
          StyleBox[
           DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
             Slot["HighlightElements"], 
             Slot["LayoutOptions"], 
             Slot["Meta"], 
             Charting`HighlightActionFunction["DynamicHighlight", {{{}, {}, 
                Annotation[{
                  Hue[0.67, 0.6, 0.6], 
                  Directive[
                   PointSize[
                    Rational[1, 120]], 
                   AbsoluteThickness[2], 
                   RGBColor[0, 0, 1]], 
                  Line[CompressedData["
1:eJw11nk8VN0fB3AhbbJVlrQgWhX5lUL1tbURSkikRCprT6imhZCKqMjWQiQe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                   "]]}, "Charting`Private`Tag#1"], 
                Annotation[{
                  Hue[0.9060679774997897, 0.6, 0.6], 
                  Directive[
                   PointSize[
                    Rational[1, 120]], 
                   AbsoluteThickness[2], 
                   RGBColor[1, 0.5, 0]], 
                  Line[CompressedData["
1:eJw113k81Nv/wPEJ0YLQZutLSqtCZCl6E5UtlZCSpVARKql0u4mouNFPi1LZ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                   "]]}, "Charting`Private`Tag#2"], 
                Annotation[{
                  Hue[0.1421359549995791, 0.6, 0.6], 
                  Directive[
                   PointSize[
                    Rational[1, 120]], 
                   AbsoluteThickness[2], 
                   RGBColor[0, 1, 0]], 
                  Line[CompressedData["
1:eJw113k8VOsfwHFFUkroCtEVqVRERdmur/3KTojckOUqSxtFm6XcotRFpELR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                   "]]}, "Charting`Private`Tag#3"], 
                Annotation[{
                  Hue[0.37820393249936934`, 0.6, 0.6], 
                  Directive[
                   PointSize[
                    Rational[1, 120]], 
                   AbsoluteThickness[2], 
                   RGBColor[1, 0, 0]], 
                  Line[CompressedData["
1:eJw113k8lNsfwHFLaJOlm1BuZLktlG4pSX0lSlna0GiRKxXCpSb0a0MqpbpZ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                   "]]}, "Charting`Private`Tag#4"]}}, <|
              "HighlightElements" -> <|
                "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
               "LayoutOptions" -> <|
                "PanelPlotLayout" -> <||>, 
                 "PlotRange" -> {{-1.5707963267948966`, 
                   1.5692036732051036`}, {0, 0.19080911541645823`}}, 
                 "Frame" -> {{False, False}, {False, False}}, 
                 "AxesOrigin" -> {0, 0}, 
                 "ImageSize" -> {360, 360/GoldenRatio}, 
                 "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
                 GoldenRatio^(-1), "DefaultStyle" -> {
                   Directive[
                    PointSize[
                    Rational[1, 120]], 
                    AbsoluteThickness[2], 
                    RGBColor[1, 0, 0]], 
                   Directive[
                    PointSize[
                    Rational[1, 120]], 
                    AbsoluteThickness[2], 
                    RGBColor[0, 1, 0]], 
                   Directive[
                    PointSize[
                    Rational[1, 120]], 
                    AbsoluteThickness[2], 
                    RGBColor[1, 0.5, 0]], 
                   Directive[
                    PointSize[
                    Rational[1, 120]], 
                    AbsoluteThickness[2], 
                    RGBColor[0, 0, 1]]}, 
                 "HighlightLabelingFunctions" -> <|
                  "CoordinatesToolOptions" -> ({
                    Identity[
                    Part[#, 1]], 
                    Identity[
                    Part[#, 2]]}& ), 
                   "ScalingFunctions" -> {{Identity, Identity}, {
                    Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
                 False|>, 
               "Meta" -> <|
                "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
                 "Function" -> ListLinePlot, "GroupHighlight" -> 
                 False|>|>]]& )[<|
             "HighlightElements" -> <|
               "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
              "LayoutOptions" -> <|
               "PanelPlotLayout" -> <||>, 
                "PlotRange" -> {{-1.5707963267948966`, 1.5692036732051036`}, {
                  0, 0.19080911541645823`}}, 
                "Frame" -> {{False, False}, {False, False}}, 
                "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio},
                 "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
                GoldenRatio^(-1), "DefaultStyle" -> {
                  Directive[
                   PointSize[
                    Rational[1, 120]], 
                   AbsoluteThickness[2], 
                   RGBColor[1, 0, 0]], 
                  Directive[
                   PointSize[
                    Rational[1, 120]], 
                   AbsoluteThickness[2], 
                   RGBColor[0, 1, 0]], 
                  Directive[
                   PointSize[
                    Rational[1, 120]], 
                   AbsoluteThickness[2], 
                   RGBColor[1, 0.5, 0]], 
                  Directive[
                   PointSize[
                    Rational[1, 120]], 
                   AbsoluteThickness[2], 
                   RGBColor[0, 0, 1]]}, 
                "HighlightLabelingFunctions" -> <|
                 "CoordinatesToolOptions" -> ({
                    Identity[
                    Part[#, 1]], 
                    Identity[
                    Part[#, 2]]}& ), 
                  "ScalingFunctions" -> {{Identity, Identity}, {
                    Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
                False|>, 
              "Meta" -> <|
               "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
                "Function" -> ListLinePlot, "GroupHighlight" -> False|>|>],
            
            ImageSizeCache->{{
             4.503599627370496*^15, -4.503599627370496*^15}, {
             4.503599627370496*^15, -4.503599627370496*^15}}],
           Selectable->False]},
         Annotation[{{{}, {}, 
            Annotation[{
              Hue[0.67, 0.6, 0.6], 
              Directive[
               PointSize[
                Rational[1, 120]], 
               AbsoluteThickness[2], 
               RGBColor[0, 0, 1]], 
              Line[CompressedData["
1:eJw11nk8VN0fB3AhbbJVlrQgWhX5lUL1tbURSkikRCprT6imhZCKqMjWQiQe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               "]]}, "Charting`Private`Tag#1"], 
            Annotation[{
              Hue[0.9060679774997897, 0.6, 0.6], 
              Directive[
               PointSize[
                Rational[1, 120]], 
               AbsoluteThickness[2], 
               RGBColor[1, 0.5, 0]], 
              Line[CompressedData["
1:eJw113k81Nv/wPEJ0YLQZutLSqtCZCl6E5UtlZCSpVARKql0u4mouNFPi1LZ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               "]]}, "Charting`Private`Tag#2"], 
            Annotation[{
              Hue[0.1421359549995791, 0.6, 0.6], 
              Directive[
               PointSize[
                Rational[1, 120]], 
               AbsoluteThickness[2], 
               RGBColor[0, 1, 0]], 
              Line[CompressedData["
1:eJw113k8VOsfwHFFUkroCtEVqVRERdmur/3KTojckOUqSxtFm6XcotRFpELR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               "]]}, "Charting`Private`Tag#3"], 
            Annotation[{
              Hue[0.37820393249936934`, 0.6, 0.6], 
              Directive[
               PointSize[
                Rational[1, 120]], 
               AbsoluteThickness[2], 
               RGBColor[1, 0, 0]], 
              Line[CompressedData["
1:eJw113k8lNsfwHFLaJOlm1BuZLktlG4pSX0lSlna0GiRKxXCpSb0a0MqpbpZ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               "]]}, "Charting`Private`Tag#4"]}}, <|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, 
             "PlotRange" -> {{-1.5707963267948966`, 1.5692036732051036`}, {
               0, 0.19080911541645823`}}, 
             "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
             "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
             GoldenRatio^(-1), "DefaultStyle" -> {
               Directive[
                PointSize[
                 Rational[1, 120]], 
                AbsoluteThickness[2], 
                RGBColor[1, 0, 0]], 
               Directive[
                PointSize[
                 Rational[1, 120]], 
                AbsoluteThickness[2], 
                RGBColor[0, 1, 0]], 
               Directive[
                PointSize[
                 Rational[1, 120]], 
                AbsoluteThickness[2], 
                RGBColor[1, 0.5, 0]], 
               Directive[
                PointSize[
                 Rational[1, 120]], 
                AbsoluteThickness[2], 
                RGBColor[0, 0, 1]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 Identity[
                  Part[#, 1]], 
                 Identity[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> ListLinePlot, "GroupHighlight" -> False|>|>, 
          "DynamicHighlight"]], {{}, {}}}, 
       InterpretationBox[{
         TagBox[{{{}, {}, 
            TagBox[
             {GrayLevel[0.5], Thickness[0.006], Opacity[1.], 
              Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7eXJ5/xb8ed+ruT/gRJSh+zTj9/+sGHxDzi/xXXl
vDRVBL/wyi+hycLf4fxTsVIvngh/g/P/7lu1wUryK5z/eNPHiYGcX+B8s4Vs
V3q5P8P5NkqX9Lp/fITzZar5antefYDzL8wxjEi7+x7OP5+x+bnp7rdw/jLN
ixYBe1/D+QazLhQUnXwJ5ysa2N4SW/0czn+1y5WVbeNTOF86e3diec9jOP/f
KaGlHwofwvnF9jwhmd/vwfk7jM8e+Lr1Fpy/XvDYBvG91xDqrWYy2+VfgvOt
WuM9XmSdgfPfZ/zpr+84Auc3H5ltZf9jO5x/bbfNkVXMC+D8eB23vyET59nD
+A89IkLz5u2A87+st18vYX0Ezr+1VC7v44UzcH513m6P0PmX4PyIBfrhc3qv
wflp7SeZ7l+4BecfbtHW7jl9D86PE3x6SCTyIZz/2eq43cOyx3D++nzen0kF
T+F8lvpnjUlTnsP5jTOVPcWnvITzvVnqNY90vobz13nm3ni38i2cbzFr/9Fz
S98j5JMuOYg9+4Bwr0KItuOXj3D+psfsW90+fILzvURY1boZv8D5ZV4mZqsY
vsL5J1d8Cjr6C8HPKPkVJs/1Hc6f7WryK5j9B5xf5L5w3vIpCD40v8D5AGnG
e8k=
               "]]},
             Annotation[#, "Charting`Private`Tag#1"]& ], 
            TagBox[
             {GrayLevel[0.5], Thickness[0.006], Opacity[1.], 
              Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7eXJ5/xb8ef+WTNBYKd9+vHbHzYs/gHnt7iunJem
iuAXXvklNFn4O5x/KlbqxRPhb3D+332rNlhJfoXzH2/6ODGQ8wucb7aQ7Uov
92c430bpkl73j49wvkw1X23Pqw9w/oU5hhFpd9/D+eczNj833f0Wzl+medEi
YO9rON9g1oWCopMv4XxFA9tbYqufw/mvdrmysm18CudLZ+9OLO95DOf/OyW0
9EPhQzi/2J4nJPP7PTh/h/HZA1+33oLz1wse2yC+9xpCvdVMZrv8S3C+VWu8
x4usM3D++4w//fUdR+D85iOzrex/bIfzr+22ObKKeQGcH6/j9jdk4jx7GP+h
R0Ro3rwdcP6X9fbrJayPwPm3lsrlfbxwBs6vztvtETr/EpwfsUA/fE7vNTg/
rf0k0/0Lt+D8wy3a2j2n78H5cYJPD4lEPoTzP1sdt3tY9hjOX5/P+zOp4Cmc
z1L/rDFpynM4v3Gmsqf4lJdwvjdLveaRztdw/jrP3BvvVr6F8y1m7T96bul7
hHzSJQexZx8Q7lUI0Xb88hHO3/SYfavbh09wvpcIq1o34xc4v8zLxGwVw1c4
/+SKT0FHfyH4GSW/wuS5vsP5s11NfgWz/4Dzi9wXzls+BcGH5hc4HwCBAtAV

               "]]},
             Annotation[#, "Charting`Private`Tag#2"]& ], 
            TagBox[
             {GrayLevel[0.5], Thickness[0.006], Opacity[1.], 
              Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7eXJ5/xb8ed+ruT/gRJSm+zTj9/+sGHxDzi/xXXl
vDRVBL/wyi+hycLf4fxTsVIvngh/g/P/7lu1wUryK5z/eNPHiYGcX+B8s4Vs
V3q5P8P5NkqX9Lp/fITzZar5antefYDzL8wxjEi7+x7OP5+x+bnp7rdw/jLN
ixYBe1/D+QazLhQUnXwJ5ysa2N4SW/0czn+1y5WVbeNTOF86e3diec9jOP/f
KaGlHwofwvnF9jwhmd/vwfk7jM8e+Lr1Fpy/XvDYBvG91xDqrWYy2+VfgvOt
WuM9XmSdgfPfZ/zpr+84Auc3H5ltZf9jO5x/bbfNkVXMC+D8eB23vyET59nD
+A89IkLz5u2A87+st18vYX0Ezr+1VC7v44UzcH513m6P0PmX4PyIBfrhc3qv
wflp7SeZ7l+4BecfbtHW7jl9D86PE3x6SCTyIZz/2eq43cOyx3D++nzen0kF
T+F8lvpnjUlTnsP5jTOVPcWnvITzvVnqNY90vobz13nm3ni38i2cbzFr/9Fz
S98j5JMuOYg9+4Bwr0KItuOXj3D+psfsW90+fILzvURY1boZv8D5ZV4mZqsY
vsL5J1d8Cjr6C8HPKPkVJs/1Hc6f7WryK5j9B5xf5L5w3vIpCD40v8D5ADT7
eIk=
               "]]},
             Annotation[#, "Charting`Private`Tag#3"]& ], 
            TagBox[
             {GrayLevel[0.5], Thickness[0.006], Opacity[1.], 
              Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7eXJ5/xb8ef+h+FpF7c/XWaffvz2hw2Lf8D5La4r
56WpIviFV34JTRb+DuefipV68UT4G5z/d9+qDVaSX+H8x5s+Tgzk/ALnmy1k
u9LL/RnOt1G6pNf94yOcL1PNV9vz6gOcf2GOYUTa3fdw/vmMzc9Nd7+F85dp
XrQI2PsazjeYdaGg6ORLOF/RwPaW2OrncP6rXa6sbBufwvnS2bsTy3sew/n/
Tgkt/VD4EM4vtucJyfx+D87fYXz2wNett+D89YLHNojvvYZQbzWT2S7/Epxv
1Rrv8SLrDJz/PuNPf33HETi/+chsK/sf2+H8a7ttjqxiXgDnx+u4/Q2ZOM8e
xn/oERGaN28HnP9lvf16CesjcP6tpXJ5Hy+cgfOr83Z7hM6/BOdHLNAPn9N7
Dc5Paz/JdP/CLTj/cIu2ds/pe3B+nODTQyKRD+H8z1bH7R6WPYbz1+fz/kwq
eArns9Q/a0ya8hzOb5yp7Ck+5SWc781Sr3mk8zWcv84z98a7lW/hfItZ+4+e
W/oeIZ90yUHs2QeEexVCtB2/fITzNz1m3+r24ROc7yXCqtbN+AXOL/MyMVvF
8BXOP7niU9DRXwh+RsmvMHmu73D+bFeTX8HsP+D8IveF85ZPQfCh+QXOBwA4
+uPJ
               "]]},
             Annotation[#, "Charting`Private`Tag#4"]& ]}, {}},
          {
          "WolframDynamicHighlight", <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
         StyleBox[
          DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
            Slot["HighlightElements"], 
            Slot["LayoutOptions"], 
            Slot["Meta"], 
            Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
                Annotation[{
                  Directive[
                   Opacity[1.], 
                   AbsoluteThickness[2], 
                   GrayLevel[0.5], 
                   Dashing[{Small, Small}], 
                   Thickness[0.006]], 
                  Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7eXJ5/xb8ed+ruT/gRJSh+zTj9/+sGHxDzi/xXXl
vDRVBL/wyi+hycLf4fxTsVIvngh/g/P/7lu1wUryK5z/eNPHiYGcX+B8s4Vs
V3q5P8P5NkqX9Lp/fITzZar5antefYDzL8wxjEi7+x7OP5+x+bnp7rdw/jLN
ixYBe1/D+QazLhQUnXwJ5ysa2N4SW/0czn+1y5WVbeNTOF86e3diec9jOP/f
KaGlHwofwvnF9jwhmd/vwfk7jM8e+Lr1Fpy/XvDYBvG91xDqrWYy2+VfgvOt
WuM9XmSdgfPfZ/zpr+84Auc3H5ltZf9jO5x/bbfNkVXMC+D8eB23vyET59nD
+A89IkLz5u2A87+st18vYX0Ezr+1VC7v44UzcH513m6P0PmX4PyIBfrhc3qv
wflp7SeZ7l+4BecfbtHW7jl9D86PE3x6SCTyIZz/2eq43cOyx3D++nzen0kF
T+F8lvpnjUlTnsP5jTOVPcWnvITzvVnqNY90vobz13nm3ni38i2cbzFr/9Fz
S98j5JMuOYg9+4Bwr0KItuOXj3D+psfsW90+fILzvURY1boZv8D5ZV4mZqsY
vsL5J1d8Cjr6C8HPKPkVJs/1Hc6f7WryK5j9B5xf5L5w3vIpCD40v8D5AGnG
e8k=
                   "]]}, "Charting`Private`Tag#1"], 
                Annotation[{
                  Directive[
                   Opacity[1.], 
                   AbsoluteThickness[2], 
                   GrayLevel[0.5], 
                   Dashing[{Small, Small}], 
                   Thickness[0.006]], 
                  Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7eXJ5/xb8ef+WTNBYKd9+vHbHzYs/gHnt7iunJem
iuAXXvklNFn4O5x/KlbqxRPhb3D+332rNlhJfoXzH2/6ODGQ8wucb7aQ7Uov
92c430bpkl73j49wvkw1X23Pqw9w/oU5hhFpd9/D+eczNj833f0Wzl+medEi
YO9rON9g1oWCopMv4XxFA9tbYqufw/mvdrmysm18CudLZ+9OLO95DOf/OyW0
9EPhQzi/2J4nJPP7PTh/h/HZA1+33oLz1wse2yC+9xpCvdVMZrv8S3C+VWu8
x4usM3D++4w//fUdR+D85iOzrex/bIfzr+22ObKKeQGcH6/j9jdk4jx7GP+h
R0Ro3rwdcP6X9fbrJayPwPm3lsrlfbxwBs6vztvtETr/EpwfsUA/fE7vNTg/
rf0k0/0Lt+D8wy3a2j2n78H5cYJPD4lEPoTzP1sdt3tY9hjOX5/P+zOp4Cmc
z1L/rDFpynM4v3Gmsqf4lJdwvjdLveaRztdw/jrP3BvvVr6F8y1m7T96bul7
hHzSJQexZx8Q7lUI0Xb88hHO3/SYfavbh09wvpcIq1o34xc4v8zLxGwVw1c4
/+SKT0FHfyH4GSW/wuS5vsP5s11NfgWz/4Dzi9wXzls+BcGH5hc4HwCBAtAV

                   "]]}, "Charting`Private`Tag#2"], 
                Annotation[{
                  Directive[
                   Opacity[1.], 
                   AbsoluteThickness[2], 
                   GrayLevel[0.5], 
                   Dashing[{Small, Small}], 
                   Thickness[0.006]], 
                  Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7eXJ5/xb8ed+ruT/gRJSm+zTj9/+sGHxDzi/xXXl
vDRVBL/wyi+hycLf4fxTsVIvngh/g/P/7lu1wUryK5z/eNPHiYGcX+B8s4Vs
V3q5P8P5NkqX9Lp/fITzZar5antefYDzL8wxjEi7+x7OP5+x+bnp7rdw/jLN
ixYBe1/D+QazLhQUnXwJ5ysa2N4SW/0czn+1y5WVbeNTOF86e3diec9jOP/f
KaGlHwofwvnF9jwhmd/vwfk7jM8e+Lr1Fpy/XvDYBvG91xDqrWYy2+VfgvOt
WuM9XmSdgfPfZ/zpr+84Auc3H5ltZf9jO5x/bbfNkVXMC+D8eB23vyET59nD
+A89IkLz5u2A87+st18vYX0Ezr+1VC7v44UzcH513m6P0PmX4PyIBfrhc3qv
wflp7SeZ7l+4BecfbtHW7jl9D86PE3x6SCTyIZz/2eq43cOyx3D++nzen0kF
T+F8lvpnjUlTnsP5jTOVPcWnvITzvVnqNY90vobz13nm3ni38i2cbzFr/9Fz
S98j5JMuOYg9+4Bwr0KItuOXj3D+psfsW90+fILzvURY1boZv8D5ZV4mZqsY
vsL5J1d8Cjr6C8HPKPkVJs/1Hc6f7WryK5j9B5xf5L5w3vIpCD40v8D5ADT7
eIk=
                   "]]}, "Charting`Private`Tag#3"], 
                Annotation[{
                  Directive[
                   Opacity[1.], 
                   AbsoluteThickness[2], 
                   GrayLevel[0.5], 
                   Dashing[{Small, Small}], 
                   Thickness[0.006]], 
                  Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7eXJ5/xb8ef+h+FpF7c/XWaffvz2hw2Lf8D5La4r
56WpIviFV34JTRb+DuefipV68UT4G5z/d9+qDVaSX+H8x5s+Tgzk/ALnmy1k
u9LL/RnOt1G6pNf94yOcL1PNV9vz6gOcf2GOYUTa3fdw/vmMzc9Nd7+F85dp
XrQI2PsazjeYdaGg6ORLOF/RwPaW2OrncP6rXa6sbBufwvnS2bsTy3sew/n/
Tgkt/VD4EM4vtucJyfx+D87fYXz2wNett+D89YLHNojvvYZQbzWT2S7/Epxv
1Rrv8SLrDJz/PuNPf33HETi/+chsK/sf2+H8a7ttjqxiXgDnx+u4/Q2ZOM8e
xn/oERGaN28HnP9lvf16CesjcP6tpXJ5Hy+cgfOr83Z7hM6/BOdHLNAPn9N7
Dc5Paz/JdP/CLTj/cIu2ds/pe3B+nODTQyKRD+H8z1bH7R6WPYbz1+fz/kwq
eArns9Q/a0ya8hzOb5yp7Ck+5SWc781Sr3mk8zWcv84z98a7lW/hfItZ+4+e
W/oeIZ90yUHs2QeEexVCtB2/fITzNz1m3+r24ROc7yXCqtbN+AXOL/MyMVvF
8BXOP7niU9DRXwh+RsmvMHmu73D+bFeTX8HsP+D8IveF85ZPQfCh+QXOBwA4
+uPJ
                   "]]}, "Charting`Private`Tag#4"]}}, {}}, <|
             "HighlightElements" -> <|
               "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
              "LayoutOptions" -> <|
               "PanelPlotLayout" -> <||>, 
                "PlotRange" -> {{Rational[-1, 2] Pi, Rational[1, 2] Pi}, {
                  0.044721359549995794`, 0.1414213562373095}}, 
                "Frame" -> {{False, False}, {False, False}}, 
                "AxesOrigin" -> {0, 0.04472135954999589}, 
                "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True},
                 "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
                "DefaultStyle" -> {
                  Directive[
                   Opacity[1.], 
                   AbsoluteThickness[2], 
                   GrayLevel[0.5], 
                   Dashing[{Small, Small}], 
                   Thickness[0.006]], 
                  Directive[
                   Opacity[1.], 
                   AbsoluteThickness[2], 
                   GrayLevel[0.5], 
                   Dashing[{Small, Small}], 
                   Thickness[0.006]], 
                  Directive[
                   Opacity[1.], 
                   AbsoluteThickness[2], 
                   GrayLevel[0.5], 
                   Dashing[{Small, Small}], 
                   Thickness[0.006]], 
                  Directive[
                   Opacity[1.], 
                   AbsoluteThickness[2], 
                   GrayLevel[0.5], 
                   Dashing[{Small, Small}], 
                   Thickness[0.006]]}, 
                "HighlightLabelingFunctions" -> <|
                 "CoordinatesToolOptions" -> ({
                    Identity[
                    Part[#, 1]], 
                    Identity[
                    Part[#, 2]]}& ), 
                  "ScalingFunctions" -> {{Identity, Identity}, {
                    Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
                False|>, 
              "Meta" -> <|
               "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
                "Function" -> Plot, "GroupHighlight" -> False|>|>]]& )[<|
            "HighlightElements" -> <|
              "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
             "LayoutOptions" -> <|
              "PanelPlotLayout" -> <||>, 
               "PlotRange" -> {{Rational[-1, 2] Pi, Rational[1, 2] Pi}, {
                 0.044721359549995794`, 0.1414213562373095}}, 
               "Frame" -> {{False, False}, {False, False}}, 
               "AxesOrigin" -> {0, 0.04472135954999589}, 
               "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
               "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
               "DefaultStyle" -> {
                 Directive[
                  Opacity[1.], 
                  AbsoluteThickness[2], 
                  GrayLevel[0.5], 
                  Dashing[{Small, Small}], 
                  Thickness[0.006]], 
                 Directive[
                  Opacity[1.], 
                  AbsoluteThickness[2], 
                  GrayLevel[0.5], 
                  Dashing[{Small, Small}], 
                  Thickness[0.006]], 
                 Directive[
                  Opacity[1.], 
                  AbsoluteThickness[2], 
                  GrayLevel[0.5], 
                  Dashing[{Small, Small}], 
                  Thickness[0.006]], 
                 Directive[
                  Opacity[1.], 
                  AbsoluteThickness[2], 
                  GrayLevel[0.5], 
                  Dashing[{Small, Small}], 
                  Thickness[0.006]]}, 
               "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                   Identity[
                    Part[#, 1]], 
                   Identity[
                    Part[#, 2]]}& ), 
                 "ScalingFunctions" -> {{Identity, Identity}, {
                   Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
               False|>, 
             "Meta" -> <|
              "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
               "Function" -> Plot, "GroupHighlight" -> False|>|>],
           
           ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
            4.503599627370496*^15, -4.503599627370496*^15}}],
          Selectable->False]},
        Annotation[{{{{}, {}, 
            Annotation[{
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               GrayLevel[0.5], 
               Dashing[{Small, Small}], 
               Thickness[0.006]], 
              Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7eXJ5/xb8ed+ruT/gRJSh+zTj9/+sGHxDzi/xXXl
vDRVBL/wyi+hycLf4fxTsVIvngh/g/P/7lu1wUryK5z/eNPHiYGcX+B8s4Vs
V3q5P8P5NkqX9Lp/fITzZar5antefYDzL8wxjEi7+x7OP5+x+bnp7rdw/jLN
ixYBe1/D+QazLhQUnXwJ5ysa2N4SW/0czn+1y5WVbeNTOF86e3diec9jOP/f
KaGlHwofwvnF9jwhmd/vwfk7jM8e+Lr1Fpy/XvDYBvG91xDqrWYy2+VfgvOt
WuM9XmSdgfPfZ/zpr+84Auc3H5ltZf9jO5x/bbfNkVXMC+D8eB23vyET59nD
+A89IkLz5u2A87+st18vYX0Ezr+1VC7v44UzcH513m6P0PmX4PyIBfrhc3qv
wflp7SeZ7l+4BecfbtHW7jl9D86PE3x6SCTyIZz/2eq43cOyx3D++nzen0kF
T+F8lvpnjUlTnsP5jTOVPcWnvITzvVnqNY90vobz13nm3ni38i2cbzFr/9Fz
S98j5JMuOYg9+4Bwr0KItuOXj3D+psfsW90+fILzvURY1boZv8D5ZV4mZqsY
vsL5J1d8Cjr6C8HPKPkVJs/1Hc6f7WryK5j9B5xf5L5w3vIpCD40v8D5AGnG
e8k=
               "]]}, "Charting`Private`Tag#1"], 
            Annotation[{
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               GrayLevel[0.5], 
               Dashing[{Small, Small}], 
               Thickness[0.006]], 
              Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7eXJ5/xb8ef+WTNBYKd9+vHbHzYs/gHnt7iunJem
iuAXXvklNFn4O5x/KlbqxRPhb3D+332rNlhJfoXzH2/6ODGQ8wucb7aQ7Uov
92c430bpkl73j49wvkw1X23Pqw9w/oU5hhFpd9/D+eczNj833f0Wzl+medEi
YO9rON9g1oWCopMv4XxFA9tbYqufw/mvdrmysm18CudLZ+9OLO95DOf/OyW0
9EPhQzi/2J4nJPP7PTh/h/HZA1+33oLz1wse2yC+9xpCvdVMZrv8S3C+VWu8
x4usM3D++4w//fUdR+D85iOzrex/bIfzr+22ObKKeQGcH6/j9jdk4jx7GP+h
R0Ro3rwdcP6X9fbrJayPwPm3lsrlfbxwBs6vztvtETr/EpwfsUA/fE7vNTg/
rf0k0/0Lt+D8wy3a2j2n78H5cYJPD4lEPoTzP1sdt3tY9hjOX5/P+zOp4Cmc
z1L/rDFpynM4v3Gmsqf4lJdwvjdLveaRztdw/jrP3BvvVr6F8y1m7T96bul7
hHzSJQexZx8Q7lUI0Xb88hHO3/SYfavbh09wvpcIq1o34xc4v8zLxGwVw1c4
/+SKT0FHfyH4GSW/wuS5vsP5s11NfgWz/4Dzi9wXzls+BcGH5hc4HwCBAtAV

               "]]}, "Charting`Private`Tag#2"], 
            Annotation[{
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               GrayLevel[0.5], 
               Dashing[{Small, Small}], 
               Thickness[0.006]], 
              Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7eXJ5/xb8ed+ruT/gRJSm+zTj9/+sGHxDzi/xXXl
vDRVBL/wyi+hycLf4fxTsVIvngh/g/P/7lu1wUryK5z/eNPHiYGcX+B8s4Vs
V3q5P8P5NkqX9Lp/fITzZar5antefYDzL8wxjEi7+x7OP5+x+bnp7rdw/jLN
ixYBe1/D+QazLhQUnXwJ5ysa2N4SW/0czn+1y5WVbeNTOF86e3diec9jOP/f
KaGlHwofwvnF9jwhmd/vwfk7jM8e+Lr1Fpy/XvDYBvG91xDqrWYy2+VfgvOt
WuM9XmSdgfPfZ/zpr+84Auc3H5ltZf9jO5x/bbfNkVXMC+D8eB23vyET59nD
+A89IkLz5u2A87+st18vYX0Ezr+1VC7v44UzcH513m6P0PmX4PyIBfrhc3qv
wflp7SeZ7l+4BecfbtHW7jl9D86PE3x6SCTyIZz/2eq43cOyx3D++nzen0kF
T+F8lvpnjUlTnsP5jTOVPcWnvITzvVnqNY90vobz13nm3ni38i2cbzFr/9Fz
S98j5JMuOYg9+4Bwr0KItuOXj3D+psfsW90+fILzvURY1boZv8D5ZV4mZqsY
vsL5J1d8Cjr6C8HPKPkVJs/1Hc6f7WryK5j9B5xf5L5w3vIpCD40v8D5ADT7
eIk=
               "]]}, "Charting`Private`Tag#3"], 
            Annotation[{
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               GrayLevel[0.5], 
               Dashing[{Small, Small}], 
               Thickness[0.006]], 
              Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7eXJ5/xb8ef+h+FpF7c/XWaffvz2hw2Lf8D5La4r
56WpIviFV34JTRb+DuefipV68UT4G5z/d9+qDVaSX+H8x5s+Tgzk/ALnmy1k
u9LL/RnOt1G6pNf94yOcL1PNV9vz6gOcf2GOYUTa3fdw/vmMzc9Nd7+F85dp
XrQI2PsazjeYdaGg6ORLOF/RwPaW2OrncP6rXa6sbBufwvnS2bsTy3sew/n/
Tgkt/VD4EM4vtucJyfx+D87fYXz2wNett+D89YLHNojvvYZQbzWT2S7/Epxv
1Rrv8SLrDJz/PuNPf33HETi/+chsK/sf2+H8a7ttjqxiXgDnx+u4/Q2ZOM8e
xn/oERGaN28HnP9lvf16CesjcP6tpXJ5Hy+cgfOr83Z7hM6/BOdHLNAPn9N7
Dc5Paz/JdP/CLTj/cIu2ds/pe3B+nODTQyKRD+H8z1bH7R6WPYbz1+fz/kwq
eArns9Q/a0ya8hzOb5yp7Ck+5SWc781Sr3mk8zWcv84z98a7lW/hfItZ+4+e
W/oeIZ90yUHs2QeEexVCtB2/fITzNz1m3+r24ROc7yXCqtbN+AXOL/MyMVvF
8BXOP7niU9DRXwh+RsmvMHmu73D+bFeTX8HsP+D8IveF85ZPQfCh+QXOBwA4
+uPJ
               "]]}, "Charting`Private`Tag#4"]}}, {}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{Rational[-1, 2] Pi, Rational[1, 2] Pi}, {
              0.044721359549995794`, 0.1414213562373095}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0.04472135954999589}, 
            "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
            "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
            "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               GrayLevel[0.5], 
               Dashing[{Small, Small}], 
               Thickness[0.006]], 
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               GrayLevel[0.5], 
               Dashing[{Small, Small}], 
               Thickness[0.006]], 
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               GrayLevel[0.5], 
               Dashing[{Small, Small}], 
               Thickness[0.006]], 
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               GrayLevel[0.5], 
               Dashing[{Small, Small}], 
               Thickness[0.006]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]]},
      AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
      Axes->{True, True},
      AxesLabel->{None, None},
      AxesOrigin->{0, 0},
      AxesStyle->Directive[
        GrayLevel[0], FontFamily -> "Times", FontSize -> 12],
      DisplayFunction->Identity,
      Epilog->{
        InsetBox[
         BoxData[
          FormBox[
           InterpretationBox[
            Cell[
             BoxData[
              FormBox[
               StyleBox[
               "\"\[CapitalDelta]\[Omega]\"", FontSize -> 14, FontFamily -> 
                "Times New Roman", TextAlignment -> Center, StripOnInput -> 
                False], TextForm]], "InlineText"], 
            Text[
             Style[
             "\[CapitalDelta]\[Omega]", FontSize -> 14, FontFamily -> 
              "Times New Roman", TextAlignment -> Center]]], 
           TraditionalForm]], 
         Scaled[{0.55, 0.98}]], 
        InsetBox[
         BoxData[
          FormBox[
           InterpretationBox[
            Cell[
             BoxData[
              FormBox[
               StyleBox[
               "\"\[Omega]\"", FontSize -> 14, FontFamily -> 
                "Times New Roman", TextAlignment -> Center, StripOnInput -> 
                False], TextForm]], "InlineText"], 
            Text[
             Style[
             "\[Omega]", FontSize -> 14, FontFamily -> "Times New Roman", 
              TextAlignment -> Center]]], TraditionalForm]], 
         Scaled[{0.9, 0.07}]]},
      Frame->{{False, False}, {False, False}},
      FrameLabel->{{None, None}, {None, None}},
      FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
      GridLines->{None, None},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      ImageSize->300,
      Method->{
       "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultMeshStyle" -> AbsolutePointSize[6], "DefaultPlotStyle" -> {
          Directive[
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.880722, 0.611041, 0.142051], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.560181, 0.691569, 0.194885], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.922526, 0.385626, 0.209179], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.528488, 0.470624, 0.701351], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.772079, 0.431554, 0.102387], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.363898, 0.618501, 0.782349], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[1, 0.75, 0], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.647624, 0.37816, 0.614037], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.571589, 0.586483, 0.], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.915, 0.3325, 0.2125], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[
           0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
           AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
        "RangePadding" -> Scaled[0.05], "OptimizePlotMarkers" -> True, 
        "IncludeHighlighting" -> "CurrentSet", "HighlightStyle" -> Automatic, 
        "OptimizePlotMarkers" -> True, 
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& )}},
      PlotRange->{{-1.5707963267948966`, 1.5692036732051036`}, {
        0, 0.19080911541645823`}},
      PlotRangeClipping->True,
      PlotRangePadding->{{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.05]}},
      Ticks->{Automatic, Automatic}], 
     GraphicsBox[{{{}, 
        InterpretationBox[{
          TagBox[
           TagBox[
            {RGBColor[1, 0, 0], PointSize[0.009166666666666668], 
             AbsoluteThickness[2], GeometricTransformationBox[InsetBox[
               FormBox[
                StyleBox[
                 GraphicsBox[
                  {EdgeForm[None], DiskBox[{0, 0}]},
                  PlotRangePadding->Scaled[0.15]],
                 StripOnInput->False,
                 GraphicsBoxOptions->{DefaultBaseStyle->Directive[
                   PointSize[0.009166666666666668], 
                   AbsoluteThickness[2], 
                   RGBColor[1, 0, 0]]}],
                TraditionalForm], {0., 0.}, Automatic, Offset[
               7]], CompressedData["
1:eJw1l3lYjOsbxyfpqGT5UThEhYgspUk1212ExFGkjnM5yr51aHOIhqadXDRJ
p7KkjRNSyVaWbmkRpdLijIRpoSZpGSrH1i/dz5nrev94rveamfd97vv+fj6P
wUaPVVtUORzOo/5Lpf8a1H+Nm227+ovBv9Dwva//42E2qcbMQ/CqB/4eWLeY
qecGqe143w2lP9a7nbjFk2ItDbndkNS/3qd5nSuPn5YcEfMRFnzry9CVDTfX
5J7TsRn2EW5973N1bdpoPnJodElTxAd48d1P1jH3mvleXkSKo+4HGARJJ8fE
c+aH77k6489MJZgm62q5Dl86377rAK/JXgmxefeyRNel870T3TyjWrsgV2+W
d0Fn1fzajZ/Kco53QW1z6KjqUB2LE0I3uzvzuyCqVPAg28TZYsztMdUTGjrh
xoebhhOnR1ncDTzbvlfaCYGnwz94fy63GL4rqWS/TSf0xueK/YvVLYt7Jgbk
KjpgbJ6hQVOLjWXpZ5/k56s7YK62WdgYvq+lySYfzfr8dshXVCwbW5JuGTvD
wP/Q/HbQ/vu6u59Hg6XjnQ1q29Leg2a+plprrbZV27FxijWG7yExrVq+cM1i
q+Uyvvn4xDaIkP2kUZiz1+rjnrgD+/TawMRk+YoRX89b1W3aWrUg4R2U8+fo
utpWW9VJinScpryDMHH3nvwaFd5UtaHGQamt8Fvbhd1Fg+bwzvR2BV2d2wr3
Mk92v521hnc3RD0FsxWw7fMHt8rLgbzlx9MwcqECFqj07lyVcZkX+23mjuEV
LfDHt/KQWzlVvM7BPPtJri1Q03jyTp/mFx5HP7H58vtmENvXVC6oNeAbHVm5
K/lQMxSMOz0lK3sxf+SnwwHKkc3g7GztE/HWnR98um7i4ZS30Pb9zF/B4VK+
oAZ2rbZ6C6VWiv6yZ/Gn3rJNtyt/Awd2ZPwvjlPDjzXuGffr1jcQbpQXfzWk
hy/uKnro/b0JdDxWhflsGiug/mkC02muPq8PWwiait0ckkybYNEovztt3S4C
x3FeugmljXCuxcNU486fgmD9c72HtjdC5cLLWvyeKMGe/FBXc7VGyJnyy4vj
ZVcFnfMkTreTGiDo30fTJC/LBAnBM5zUbBrAuSTx4XROq2BwdLf9cHk9nCkP
UG5YriZMeJogfeJfD7O9YNirT/pCyzNetXz9ekgqyFz3eRVPuNlntuWqPDlk
hUddev/aSairkqGluUkOVzYs2Ay8XULuzaHq69Tk0DPTbnx9R7BQEuJjG+74
GspmN785xT8rlBuvmrU/5hX4rxauGPTmmrDCKey23+uXELbfvK5822NhcUC0
S5jRS8h5W729cGy9UF82oibSuw4GXYoys4/pFkr8ojwj770An1mTPSvOaoqK
G5bmizVegLFGwLpnqvoiLq/5vr1LLbzeaavt8HSeqG3zz1eVyc/hmHcSd0Ts
IpG+67qZfyhl0N7ckV3EXSNaXWo6LMNGBkdTJUOUgTtFRuHx/tci/4Gfrg/R
mr5eLGq6o6HwangGiubIJ+4Zx0TZhU7tDWbPQLVOfnby7/Eia13u7r6QGjAd
WKeLJAefHrwvqwZV1z2KzMx7IkmydIverGpoXeHRarW1VMTp1Y7XkVQBPysm
v/ZErYhr6vHkTHUleCd7Tet1ahHJLfcWpM+ohD37PEdZlnSL0moXixf5P4Xo
GYHoOkEVMpc0j15bUwFDilLVnbaMhIqwoWUK4wpw2IA2AUcngHV050SZWjls
V3j81nFhGiTsVr2Rff0JOIfevrFIOA/kP9ul7NxcCnkhTxx08gXwyWD71kbt
EkjcmWribr4YrBvsL40regQ26/pGxJU4guTBYweObzG45//lWFS/BowwYrN0
5kOYfkhD/GnYRpAv1TLAl4Xw6Kx/5PdLOyC2MO5NYGQBzJH77ubJvSB7eJZF
5aJ8aNArT+Ju8QXrKwsx+XMeTPYcWXnCQQKePpNs2zPuw0WessPTLQSk8jaX
lSW54LV9WXuV11GQ7O1p7U8taAzKkefaRoLUV3XviZQcWHK3Cq2XR4O1y0EX
/qhb4Gfw7WJSbhxITfVHH5RcBxe9i26+kniQVqa6LO64ChMyVjp+uJEI92Xc
f4beSwf3oZ0+X41SYH3oPE/nMxeh82C48sShC7D+XrrPEnEKFOxfkuN5KhU4
RgvUJTnx8Pyt8kjv+ktwX76siOd3Es4r3Y4H5FwGTkTEhd4DwWAcvazvpDQN
OOyT7qJlfuN52n/3cR67L6Hv483/vk+/jx/Z77P/x0b2/9b0fKhziJ4vgZ4f
T7Lnl9D74UL2fhJ6f7zA3t+E9gcL2f5IaP/wCNs/T9pf1Aum/ZXQ/qOM7T+r
Dw7mU30sqX64jdUvk+qLv+tTfaVUf5Sy+rP+QJd46g996h+MYv3D+gtvsv6y
pP7Dz6z/WH+inTv1p4z6Fw1DqX9jqb/RJIz6m/U/Tmyl/i+l+cC4jTQfaTQ/
WMrmJ5XmC+fMpPmqo/nDyb40fyY0n/hLCs3n156B+cWR12h+xTTfCI4032Ka
f+xi8y+gfMCpLykfWH5gN8sPli/4rIXyZSrlD669QfnjSPmE3SyfdCm/0KGF
8ovlGzayfGP5h3nulH8FlI9orEn5yPIT7WZTfupSvuLay5SvLH8xtJnyt5Ty
GWP8KJ9ZfmOuM+W3mPIdk+ZSvrP8x7hZlP/jiQ/ovpn4sJX4gSuPEj8YX9Cu
iPgST/xBiTfxh/EJuyqIT/HEL1z3hPjF+IZeX4hvjH84yZD4x/iIoxYRH1cS
P/GLgvjJ+IoibeIr4y9enE783U98xtuexOcY4jdyjInfjO/o7U585xH/cQmf
+B9EfoD7OWcH/ECL/AGDfiV/mEZ+gdYTyC++6Q34B55aRv7RRX6CyjfkJ9Hk
Lzipj/xlGfkNuquS3zD/weVfyX+YH2FCFvmRIfkTbu0gf3pBfoXvDpJfvSD/
wiEi8i8l+RlKTcnPmL/hl+fkb+/I73B0Bvkd8z88X0j+F01+iGWp5Iem5I94
oY38sYT8Ei3Gkl8+Jv/Ewgfkn8xP8Uoi+elt8ldUOUf+yvwWx/eQ30aS/2JT
GfmvjPwYua3kx8yfsc2A/Hkp+TV25ZNfHyH/xo7z5N/Mz7HKmvyc+TvaqIgH
/F2D/B5Hq3Dcfvg983+MVeFk/vD/h3Q+wKp+Jvj2nw+G0PkBeT8OHB5O3Il0
vsCHP9YchRk7f2DXAEU8zf4P51lW7Q==
              "]]},
            Annotation[#, "Charting`Private`Tag#1"]& ],
           {
           "WolframDynamicHighlight", <|
            "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
          StyleBox[
           DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
             Slot["HighlightElements"], 
             Slot["LayoutOptions"], 
             Slot["Meta"], 
             Charting`HighlightActionFunction["DynamicHighlight", {{
                Annotation[{
                  Directive[
                   PointSize[0.009166666666666668], 
                   AbsoluteThickness[2], 
                   RGBColor[1, 0, 0]], 
                  GeometricTransformation[
                   Inset[
                    Style[
                    Graphics[{
                    EdgeForm[], 
                    Disk[{0, 0}]}, PlotRangePadding -> Scaled[0.15]], 
                    GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.009166666666666668], 
                    AbsoluteThickness[2], 
                    RGBColor[1, 0, 0]]}], {0., 0.}, Automatic, 
                    Offset[7]], CompressedData["
1:eJw1l3lYjOsbxyfpqGT5UThEhYgspUk1212ExFGkjnM5yr51aHOIhqadXDRJ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                   "]]}, "Charting`Private`Tag#1"]}}, <|
              "HighlightElements" -> <|
                "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
               "LayoutOptions" -> <|
                "PanelPlotLayout" -> <||>, 
                 "PlotRange" -> {{-1.5707963267948966`, 
                   1.5707963267948966`}, {0, 0.05634847900925642}}, 
                 "Frame" -> {{False, False}, {False, False}}, 
                 "AxesOrigin" -> {0, 0}, 
                 "ImageSize" -> {360, 360/GoldenRatio}, 
                 "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
                 GoldenRatio^(-1), "DefaultStyle" -> {
                   Directive[
                    PointSize[0.009166666666666668], 
                    AbsoluteThickness[2], 
                    RGBColor[1, 0, 0]]}, 
                 "HighlightLabelingFunctions" -> <|
                  "CoordinatesToolOptions" -> ({
                    Identity[
                    Part[#, 1]], 
                    Identity[
                    Part[#, 2]]}& ), 
                   "ScalingFunctions" -> {{Identity, Identity}, {
                    Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
                 False|>, 
               "Meta" -> <|
                "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
                 "Function" -> ListPlot, "GroupHighlight" -> False|>|>]]& )[<|
             "HighlightElements" -> <|
               "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
              "LayoutOptions" -> <|
               "PanelPlotLayout" -> <||>, 
                "PlotRange" -> {{-1.5707963267948966`, 1.5707963267948966`}, {
                  0, 0.05634847900925642}}, 
                "Frame" -> {{False, False}, {False, False}}, 
                "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio},
                 "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
                GoldenRatio^(-1), "DefaultStyle" -> {
                  Directive[
                   PointSize[0.009166666666666668], 
                   AbsoluteThickness[2], 
                   RGBColor[1, 0, 0]]}, 
                "HighlightLabelingFunctions" -> <|
                 "CoordinatesToolOptions" -> ({
                    Identity[
                    Part[#, 1]], 
                    Identity[
                    Part[#, 2]]}& ), 
                  "ScalingFunctions" -> {{Identity, Identity}, {
                    Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
                False|>, 
              "Meta" -> <|
               "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
                "Function" -> ListPlot, "GroupHighlight" -> False|>|>],
            
            ImageSizeCache->{{
             4.503599627370496*^15, -4.503599627370496*^15}, {
             4.503599627370496*^15, -4.503599627370496*^15}}],
           Selectable->False]},
         Annotation[{{
            Annotation[{
              Directive[
               PointSize[0.009166666666666668], 
               AbsoluteThickness[2], 
               RGBColor[1, 0, 0]], 
              GeometricTransformation[
               Inset[
                Style[
                 Graphics[{
                   EdgeForm[], 
                   Disk[{0, 0}]}, PlotRangePadding -> Scaled[0.15]], 
                 GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.009166666666666668], 
                    AbsoluteThickness[2], 
                    RGBColor[1, 0, 0]]}], {0., 0.}, Automatic, 
                Offset[7]], CompressedData["
1:eJw1l3lYjOsbxyfpqGT5UThEhYgspUk1212ExFGkjnM5yr51aHOIhqadXDRJ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               "]]}, "Charting`Private`Tag#1"]}}, <|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, 
             "PlotRange" -> {{-1.5707963267948966`, 1.5707963267948966`}, {
               0, 0.05634847900925642}}, 
             "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
             "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
             GoldenRatio^(-1), "DefaultStyle" -> {
               Directive[
                PointSize[0.009166666666666668], 
                AbsoluteThickness[2], 
                RGBColor[1, 0, 0]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 Identity[
                  Part[#, 1]], 
                 Identity[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> ListPlot, "GroupHighlight" -> False|>|>, 
          "DynamicHighlight"]], {{}, {}}}, 
       InterpretationBox[{
         TagBox[{{{}, {}, 
            TagBox[
             {GrayLevel[0.5], AbsoluteThickness[2], Opacity[1.], 
              LineBox[CompressedData["
1:eJwtW3c411/0t0KS7AaZkVGSHZ/3+6A0pLJCKisrKyozMpLN1wrZe68IDVyy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               "]]},
             Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
          {
          "WolframDynamicHighlight", <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
         StyleBox[
          DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
            Slot["HighlightElements"], 
            Slot["LayoutOptions"], 
            Slot["Meta"], 
            Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
                Annotation[{
                  Directive[
                   Opacity[1.], 
                   AbsoluteThickness[2], 
                   GrayLevel[0.5]], 
                  Line[CompressedData["
1:eJwtW3c411/0t0KS7AaZkVGSHZ/3+6A0pLJCKisrKyozMpLN1wrZe68IDVyy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                   "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
             "HighlightElements" -> <|
               "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
              "LayoutOptions" -> <|
               "PanelPlotLayout" -> <||>, "PlotRange" -> {All, All}, 
                "Frame" -> {{False, False}, {False, False}}, 
                "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio},
                 "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
                GoldenRatio^(-1), "DefaultStyle" -> {
                  Directive[
                   Opacity[1.], 
                   AbsoluteThickness[2], 
                   GrayLevel[0.5]]}, 
                "HighlightLabelingFunctions" -> <|
                 "CoordinatesToolOptions" -> ({
                    Identity[
                    Part[#, 1]], 
                    Identity[
                    Part[#, 2]]}& ), 
                  "ScalingFunctions" -> {{Identity, Identity}, {
                    Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
                False|>, 
              "Meta" -> <|
               "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
                "Function" -> Plot, "GroupHighlight" -> False|>|>]]& )[<|
            "HighlightElements" -> <|
              "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
             "LayoutOptions" -> <|
              "PanelPlotLayout" -> <||>, "PlotRange" -> {All, All}, 
               "Frame" -> {{False, False}, {False, False}}, 
               "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
               "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
               GoldenRatio^(-1), "DefaultStyle" -> {
                 Directive[
                  Opacity[1.], 
                  AbsoluteThickness[2], 
                  GrayLevel[0.5]]}, 
               "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                   Identity[
                    Part[#, 1]], 
                   Identity[
                    Part[#, 2]]}& ), 
                 "ScalingFunctions" -> {{Identity, Identity}, {
                   Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
               False|>, 
             "Meta" -> <|
              "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
               "Function" -> Plot, "GroupHighlight" -> False|>|>],
           
           ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
            4.503599627370496*^15, -4.503599627370496*^15}}],
          Selectable->False]},
        Annotation[{{{{}, {}, 
            Annotation[{
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               GrayLevel[0.5]], 
              Line[CompressedData["
1:eJwtW3c411/0t0KS7AaZkVGSHZ/3+6A0pLJCKisrKyozMpLN1wrZe68IDVyy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               "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, "PlotRange" -> {All, All}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
            "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
            GoldenRatio^(-1), "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               GrayLevel[0.5]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]]},
      AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
      Axes->{True, True},
      AxesLabel->{
        FormBox["\"\"", TraditionalForm]},
      AxesOrigin->NCache[{Rational[-1, 2] Pi, 0}, {-1.5707963267948966`, 0}],
      AxesStyle->Directive[
        GrayLevel[0], FontFamily -> "Times", FontSize -> 12],
      DisplayFunction->Identity,
      Epilog->{
        InsetBox[
         BoxData[
          FormBox[
           InterpretationBox[
            Cell[
             BoxData[
              FormBox[
               StyleBox[
               "\"Probability Density\"", FontSize -> 14, FontFamily -> 
                "Times New Roman", TextAlignment -> Center, StripOnInput -> 
                False], TextForm]], "InlineText"], 
            Text[
             Style[
             "Probability Density", FontSize -> 14, FontFamily -> 
              "Times New Roman", TextAlignment -> Center]]], 
           TraditionalForm]], 
         Scaled[{0.2, 0.9}]], 
        InsetBox[
         BoxData[
          FormBox[
           InterpretationBox[
            Cell[
             BoxData[
              FormBox[
               StyleBox[
               "\"\\!\\(\\*StyleBox[\\\"N\\\",FontSlant->\\\"Italic\\\"]\\)=\
200\"", FontSize -> 14, FontFamily -> "Times New Roman", TextAlignment -> 
                Center, StripOnInput -> False], TextForm]], "InlineText"], 
            Text[
             Style[
             "\!\(\*StyleBox[\"N\",FontSlant->\"Italic\"]\)=200", FontSize -> 
              14, FontFamily -> "Times New Roman", TextAlignment -> Center]]],
            TraditionalForm]], 
         Scaled[{0.65, 0.5}]], 
        InsetBox[
         BoxData[
          FormBox[
           InterpretationBox[
            Cell[
             BoxData[
              FormBox[
               StyleBox[
               "\"\\!\\(\\*SubscriptBox[\\(\[Omega]\\), \\(k\\)]\\) estimate \
(given \[Omega] = 0)\"", FontSize -> 14, FontFamily -> "Times New Roman", 
                TextAlignment -> Center, StripOnInput -> False], TextForm]], 
             "InlineText"], 
            Text[
             Style[
             "\!\(\*SubscriptBox[\(\[Omega]\), \(k\)]\) estimate (given \
\[Omega] = 0)", FontSize -> 14, FontFamily -> "Times New Roman", 
              TextAlignment -> Center]]], TraditionalForm]], 
         Scaled[{0.8, 0.1}]]},
      Frame->{{False, False}, {False, False}},
      FrameLabel->{{None, None}, {None, None}},
      FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
      GridLines->{None, None},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      ImageSize->400,
      Method->{
       "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultMeshStyle" -> AbsolutePointSize[6], "DefaultPlotStyle" -> {
          Directive[
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.880722, 0.611041, 0.142051], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.560181, 0.691569, 0.194885], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.922526, 0.385626, 0.209179], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.528488, 0.470624, 0.701351], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.772079, 0.431554, 0.102387], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.363898, 0.618501, 0.782349], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[1, 0.75, 0], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.647624, 0.37816, 0.614037], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.571589, 0.586483, 0.], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.915, 0.3325, 0.2125], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[
           0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
           AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
        "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> 
        Scaled[0.05], "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> 
        "CurrentPoint", "HighlightStyle" -> Automatic, "OptimizePlotMarkers" -> 
        True, "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& )}},
      PlotRange->{{-1.5707963267948966`, 1.5707963267948966`}, {
        0, 0.05634847900925642}},
      PlotRangeClipping->True,
      PlotRangePadding->{{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.05]}},
      Ticks->{Automatic, Automatic}]},
    {
     TemplateBox[{
      "\"\\!\\(\\*StyleBox[\\\"N\\\",FontSlant->\\\"Italic\\\"]\\) = 50\"", 
       "\"\\!\\(\\*StyleBox[\\\"N\\\",FontSlant->\\\"Italic\\\"]\\) = 100\"", 
       "\"\\!\\(\\*StyleBox[\\\"N\\\",FontSlant->\\\"Italic\\\"]\\) = 200\"", 
       "\"\\!\\(\\*StyleBox[\\\"N\\\",FontSlant->\\\"Italic\\\"]\\) = 500\""},
      "LineLegend",
      DisplayFunction->(StyleBox[
        StyleBox[
         PaneBox[
          TagBox[
           GridBox[{{
              TagBox[
               GridBox[{{
                  GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1]], {}}}, AspectRatio -> Full, 
                   ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                   ImagePadding -> Automatic, 
                   BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #, 
                  GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0.5, 0]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0.5, 0]], {}}}, AspectRatio -> Full, 
                   ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                   ImagePadding -> Automatic, 
                   BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #2, 
                  GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 1, 0]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 1, 0]], {}}}, AspectRatio -> Full, 
                   ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                   ImagePadding -> Automatic, 
                   BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #3, 
                  GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {}}}, AspectRatio -> Full, 
                   ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                   ImagePadding -> Automatic, 
                   BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #4}}, 
                GridBoxAlignment -> {
                 "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                AutoDelete -> False, 
                GridBoxDividers -> {
                 "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}}, 
                GridBoxSpacings -> {"Columns" -> {{0.8, 0.5}}}], "Grid"]}}, 
            GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
            AutoDelete -> False, 
            GridBoxDividers -> {"Columns" -> {{None}}, "Rows" -> {{None}}}, 
            GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}}, 
            GridBoxSpacings -> {"Columns" -> {{0}}, "Rows" -> {{1}}}], 
           "Grid"], Alignment -> Left, AppearanceElements -> None, 
          ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> "ResizeToFit"],
          LineIndent -> 0, StripOnInput -> False], {FontFamily -> "Arial"}, 
        Background -> Automatic, StripOnInput -> False]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               
               TemplateBox[<|"color" -> RGBColor[0, 0, 1]|>, 
                "RGBColorSwatchTemplate"], ",", 
               
               TemplateBox[<|"color" -> RGBColor[1, 0.5, 0]|>, 
                "RGBColorSwatchTemplate"], ",", 
               
               TemplateBox[<|"color" -> RGBColor[0, 1, 0]|>, 
                "RGBColorSwatchTemplate"], ",", 
               
               TemplateBox[<|"color" -> RGBColor[1, 0, 0]|>, 
                "RGBColorSwatchTemplate"]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3, ",", #4}], "}"}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Row\""}]}], "]"}]& )], 
     "\[SpanFromAbove]"}
   },
   AutoDelete->False,
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{
  3.938098914054188*^9, {3.9380989565157337`*^9, 3.9380989780807877`*^9}, 
   3.938099033098642*^9, 3.938144402100607*^9, {3.938144442475916*^9, 
   3.9381444558153095`*^9}, {3.93814449765571*^9, 3.9381445485631657`*^9}, 
   3.938144617895996*^9, 3.938145188626245*^9, 3.938145310201254*^9, 
   3.93814537780104*^9, 3.9381454167032323`*^9, 3.938145837660713*^9, 
   3.938146117008987*^9, 3.9394828775590725`*^9},
 CellLabel->"Out[61]=",ExpressionUUID->"c419c0eb-4233-4948-87c4-c794e4bca543"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<stats2.pdf\>\"", ",", "final"}], "]"}]], "Input",
 CellChangeTimes->{{3.938144832045187*^9, 3.938144853006052*^9}, 
   3.939482867866041*^9},
 CellLabel->"In[62]:=",ExpressionUUID->"55bc226d-b95f-e842-a725-1fd67afc2711"],

Cell[BoxData["\<\"stats2.pdf\"\>"], "Output",
 CellChangeTimes->{3.938144854411057*^9, 3.938145189516983*^9, 
  3.9381453110570354`*^9, 3.938145383070835*^9, 3.93814541751189*^9, 
  3.938145838461422*^9, 3.938146117867092*^9, 3.939482878443228*^9},
 CellLabel->"Out[62]=",ExpressionUUID->"588c1e1c-62e5-264a-8f5b-f11c5676512d"]
}, Open  ]]
},
WindowSize->{1156.6753246753246`, 700.3636363636364},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification:>1. Inherited,
FrontEndVersion->"14.0 for Microsoft Windows (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"25d3f813-be68-ce40-90ea-e12ac4e4fd4b"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 269, 5, 28, "Input",ExpressionUUID->"fbcf217e-fd4c-5945-a42d-81c883813bd2"],
Cell[830, 27, 3813, 85, 427, "Input",ExpressionUUID->"fc3793a0-0290-274d-89a5-4ee32a893f3e"],
Cell[CellGroupData[{
Cell[4668, 116, 3281, 78, 347, "Input",ExpressionUUID->"98a02c37-dd7e-2440-9e95-3383b6211de4"],
Cell[7952, 196, 776, 15, 28, "Message",ExpressionUUID->"04212eb6-e33a-fc4b-8473-cbb790b13344"],
Cell[8731, 213, 777, 15, 28, "Message",ExpressionUUID->"15934647-7987-9549-8d30-6b72783d3730"],
Cell[9511, 230, 777, 15, 28, "Message",ExpressionUUID->"b06c9119-c80d-7e48-a1ff-d128c40b9b36"],
Cell[10291, 247, 743, 14, 28, "Message",ExpressionUUID->"348b08c6-666d-204f-80df-88e5e08af2f6"]
}, Open  ]],
Cell[11049, 264, 1152, 28, 105, "Input",ExpressionUUID->"92c48eb5-0435-fe4f-a6ce-87c2d07291b1"],
Cell[CellGroupData[{
Cell[12226, 296, 3204, 79, 238, "Input",ExpressionUUID->"5344e323-2edc-5544-8f04-6364e4a5acb6"],
Cell[15433, 377, 6960, 154, 44, "Output",ExpressionUUID->"6e1ea3b7-2a53-fd43-9f81-7b71a9e8c31e"],
Cell[22396, 533, 100481, 1890, 220, "Output",ExpressionUUID->"b75b4914-3d41-054f-a5d0-8bbd45033626"]
}, Open  ]],
Cell[CellGroupData[{
Cell[122914, 2428, 4991, 132, 428, "Input",ExpressionUUID->"1df376d7-fc9e-d042-ad2b-b5159d1377b7"],
Cell[127908, 2562, 83936, 1502, 261, "Output",ExpressionUUID->"a54bfd11-cb21-f546-9b70-7a99b407b717"]
}, Open  ]],
Cell[CellGroupData[{
Cell[211881, 4069, 549, 12, 28, "Input",ExpressionUUID->"b8756383-5b24-8d4d-bde3-94a6f6aaf072"],
Cell[212433, 4083, 193337, 3545, 272, "Output",ExpressionUUID->"c419c0eb-4233-4948-87c4-c794e4bca543"]
}, Open  ]],
Cell[CellGroupData[{
Cell[405807, 7633, 274, 5, 28, "Input",ExpressionUUID->"55bc226d-b95f-e842-a725-1fd67afc2711"],
Cell[406084, 7640, 327, 4, 32, "Output",ExpressionUUID->"588c1e1c-62e5-264a-8f5b-f11c5676512d"]
}, Open  ]]
}
]
*)



==> Mathematica/dephasing_noise_on_QFI.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 14.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     12719,        366]
NotebookOptionsPosition[     10819,        326]
NotebookOutlinePosition[     11249,        342]
CellTagsIndexPosition[     11206,        339]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"plus", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "1"}], "}"}], "/", 
    RowBox[{"Sqrt", "[", "2", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"pp", "=", 
  RowBox[{
   RowBox[{"Transpose", "[", 
    RowBox[{"{", "plus", "}"}], "]"}], ".", 
   RowBox[{"{", "plus", "}"}]}]}]}], "Input",
 CellChangeTimes->{{3.9405632346855316`*^9, 3.940563258795971*^9}, {
  3.9405633088324976`*^9, 3.940563313887125*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"b5aab99a-099c-b34b-8f86-359bffa49c43"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9405632994134274`*^9, 3.9405633141090355`*^9}, 
   3.9405659838253536`*^9},
 CellLabel->"Out[2]=",ExpressionUUID->"d88c434c-db68-d842-ab6b-45ef6577ecd0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"rot", "=", 
   RowBox[{"MatrixExp", "[", 
    RowBox[{
     RowBox[{"-", "\[ImaginaryI]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "\[Pi]"}], "/", "4"}], ")"}], 
     RowBox[{"PauliMatrix", "[", "3", "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"init", "=", 
  RowBox[{"rot", ".", "pp", ".", 
   RowBox[{"ConjugateTranspose", "[", "rot", "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.940563276751919*^9, 3.940563344690796*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"7e7b001a-775b-fc48-96d2-6d8c2547ef24"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "2"], ",", 
     FractionBox["\[ImaginaryI]", "2"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", "2"]}], ",", 
     FractionBox["1", "2"]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9405633284571333`*^9, 3.9405633450987244`*^9}, 
   3.9405659839667435`*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"f3b6e650-e9bd-b74f-93f6-43a7f411bd6f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"init", "+", 
   RowBox[{
    RowBox[{"PauliMatrix", "[", "3", "]"}], ".", "init", ".", 
    RowBox[{"PauliMatrix", "[", "3", "]"}]}]}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.9405661080704*^9, 3.9405661115273056`*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"db5b2b17-e465-7b45-8a3d-9e40cc0d389b"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0"},
     {"0", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.9405661086310883`*^9, 3.9405661118011436`*^9}},
 CellLabel->
  "Out[18]//MatrixForm=",ExpressionUUID->"915ff56c-f8a4-3144-a243-\
219982c6dd93"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"dephnoise", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "\[Lambda]"}], ")"}], "init"}], "+", 
    RowBox[{"\[Lambda]", "*", 
     RowBox[{
      RowBox[{"PauliMatrix", "[", "3", "]"}], ".", "init", ".", 
      RowBox[{"PauliMatrix", "[", "3", "]"}]}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"globdepnoise", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"2", "\[Lambda]"}]}], ")"}], "init"}], "+", 
    RowBox[{"2", "\[Lambda]", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"PauliMatrix", "[", "0", "]"}], "/", "2"}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"dephnoise", "==", "globdepnoise"}], 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.940563348031517*^9, 3.940563375663927*^9}, {
  3.940566003115841*^9, 3.940566073190386*^9}, {3.9405661561927223`*^9, 
  3.9405662139189796`*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"0919cacf-4bbf-a140-8676-68eaadf927e9"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.940563371646681*^9, 3.940563375992007*^9}, 
   3.940565983989929*^9, {3.940566041285984*^9, 3.9405660750668488`*^9}, {
   3.940566160783228*^9, 3.9405662142316055`*^9}},
 CellLabel->"Out[27]=",ExpressionUUID->"587c2fcc-7aa4-5a4f-b4bc-55ad9709e666"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "  ", 
   RowBox[{
    RowBox[{
    "substitiuting", " ", "into", " ", "Eq", " ", "76", " ", "of", " ", "G", 
     " ", 
     RowBox[{"Toth", "'"}], "s", " ", "paper", " ", 
     "\"\<Quantum metrology from a quantum information science \
perspective\>\"", " ", "p"}], " ", "=", " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"\[Lambda]", "/", "2"}]}], ")"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"QFI", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"p", "^", "2"}], "/", 
        RowBox[{"(", 
         RowBox[{"p", "+", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "p"}], ")"}], "/", "2"}], "*", 
           RowBox[{"1", "/", "2"}]}]}], ")"}]}], ")"}], "/.", 
      RowBox[{"{", 
       RowBox[{"p", "->", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"2", "\[Lambda]"}]}], ")"}]}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"ExpandAll", "[", "QFI", "]"}], "\[IndentingNewLine]", 
   RowBox[{"Series", "[", 
    RowBox[{"QFI", ",", " ", 
     RowBox[{"{", 
      RowBox[{"\[Lambda]", ",", "0", ",", "10"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"QFI", ">=", 
      RowBox[{"1", "-", 
       RowBox[{
        RowBox[{"5", "/", "2"}], "\[Lambda]"}]}]}], ",", 
     RowBox[{"Assumptions", "->", 
      RowBox[{"{", 
       RowBox[{"0", "<=", "\[Lambda]", "<=", 
        RowBox[{"1", "/", "2"}]}], "}"}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.940563601656412*^9, 3.940563672179087*^9}, {
  3.940563702413857*^9, 3.940563707944468*^9}, {3.940563914738676*^9, 
  3.940563956368622*^9}, {3.9405662525866184`*^9, 3.9405663328134537`*^9}, {
  3.9405664208097324`*^9, 3.940566421044077*^9}, {3.940566778559002*^9, 
  3.9405667786525497`*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"8302a8b8-861c-8f4f-ab2c-430c97d91def"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"1", "-", 
    FractionBox[
     RowBox[{"3", " ", "\[Lambda]"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{"4", " ", "\[Lambda]"}], 
   RowBox[{"1", "-", 
    FractionBox[
     RowBox[{"3", " ", "\[Lambda]"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["\[Lambda]", "2"]}], 
   RowBox[{"1", "-", 
    FractionBox[
     RowBox[{"3", " ", "\[Lambda]"}], "2"]}]]}]], "Output",
 CellChangeTimes->{{3.940563644230116*^9, 3.940563708246441*^9}, 
   3.94056598401301*^9, {3.940566195633335*^9, 3.9405662157304955`*^9}, {
   3.940566253451599*^9, 3.940566293922003*^9}, 3.940566333052561*^9, 
   3.9405664213137817`*^9, 3.940566778997797*^9},
 CellLabel->"Out[65]=",ExpressionUUID->"b0f0eef0-1e8e-334a-b3b2-735acc825787"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1", "-", 
   FractionBox[
    RowBox[{"5", " ", "\[Lambda]"}], "2"], "+", 
   FractionBox[
    SuperscriptBox["\[Lambda]", "2"], "4"], "+", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["\[Lambda]", "3"]}], "8"], "+", 
   FractionBox[
    RowBox[{"9", " ", 
     SuperscriptBox["\[Lambda]", "4"]}], "16"], "+", 
   FractionBox[
    RowBox[{"27", " ", 
     SuperscriptBox["\[Lambda]", "5"]}], "32"], "+", 
   FractionBox[
    RowBox[{"81", " ", 
     SuperscriptBox["\[Lambda]", "6"]}], "64"], "+", 
   FractionBox[
    RowBox[{"243", " ", 
     SuperscriptBox["\[Lambda]", "7"]}], "128"], "+", 
   FractionBox[
    RowBox[{"729", " ", 
     SuperscriptBox["\[Lambda]", "8"]}], "256"], "+", 
   FractionBox[
    RowBox[{"2187", " ", 
     SuperscriptBox["\[Lambda]", "9"]}], "512"], "+", 
   FractionBox[
    RowBox[{"6561", " ", 
     SuperscriptBox["\[Lambda]", "10"]}], "1024"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Lambda]", "]"}], "11"],
    SeriesData[$CellContext`\[Lambda], 0, {}, 0, 11, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Lambda], 0, {1, 
    Rational[-5, 2], 
    Rational[1, 4], 
    Rational[3, 8], 
    Rational[9, 16], 
    Rational[27, 32], 
    Rational[81, 64], 
    Rational[243, 128], 
    Rational[729, 256], 
    Rational[2187, 512], 
    Rational[6561, 1024]}, 0, 11, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.940563644230116*^9, 3.940563708246441*^9}, 
   3.94056598401301*^9, {3.940566195633335*^9, 3.9405662157304955`*^9}, {
   3.940566253451599*^9, 3.940566293922003*^9}, 3.940566333052561*^9, 
   3.9405664213137817`*^9, 3.9405667790023575`*^9},
 CellLabel->"Out[66]=",ExpressionUUID->"1aa299b2-0ad3-9b48-a39d-7544c98f3ad4"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.940563644230116*^9, 3.940563708246441*^9}, 
   3.94056598401301*^9, {3.940566195633335*^9, 3.9405662157304955`*^9}, {
   3.940566253451599*^9, 3.940566293922003*^9}, 3.940566333052561*^9, 
   3.9405664213137817`*^9, 3.940566779005562*^9},
 CellLabel->"Out[67]=",ExpressionUUID->"93681763-bb33-6f4f-953a-3239db63bc47"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.940566374116205*^9, 3.940566391941353*^9}, {
   3.940566450571436*^9, 3.9405664847564945`*^9}, {3.940566522323471*^9, 
   3.940566638769375*^9}, 3.9405667803591995`*^9},
 CellLabel->"In[68]:=",ExpressionUUID->"9f58158b-83d5-204e-8d54-a8b4f73f5d33"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"0.01", "/", "2.5"}]], "Input",
 CellChangeTimes->{{3.940567038241781*^9, 3.9405670435479755`*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"4358011b-d2a6-c74a-bbb5-7462053680ae"],

Cell[BoxData["0.004`"], "Output",
 CellChangeTimes->{3.940567043953333*^9},
 CellLabel->"Out[69]=",ExpressionUUID->"46b545dd-d87c-3a4d-8865-ca11537dfae2"]
}, Open  ]]
},
WindowSize->{1156.6753246753246`, 705.5064935064935},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"14.0 for Microsoft Windows (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"5e1fbc50-8b12-9e4a-bbd3-d8cb7d46b20c"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 543, 14, 48, "Input",ExpressionUUID->"b5aab99a-099c-b34b-8f86-359bffa49c43"],
Cell[1126, 38, 443, 13, 47, "Output",ExpressionUUID->"d88c434c-db68-d842-ab6b-45ef6577ecd0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1606, 56, 571, 15, 48, "Input",ExpressionUUID->"7e7b001a-775b-fc48-96d2-6d8c2547ef24"],
Cell[2180, 73, 489, 14, 48, "Output",ExpressionUUID->"f3b6e650-e9bd-b74f-93f6-43a7f411bd6f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2706, 92, 347, 7, 28, "Input",ExpressionUUID->"db5b2b17-e465-7b45-8a3d-9e40cc0d389b"],
Cell[3056, 101, 648, 19, 61, "Output",ExpressionUUID->"915ff56c-f8a4-3144-a243-219982c6dd93"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3741, 125, 1073, 30, 86, "Input",ExpressionUUID->"0919cacf-4bbf-a140-8676-68eaadf927e9"],
Cell[4817, 157, 302, 4, 32, "Output",ExpressionUUID->"587c2fcc-7aa4-5a4f-b4bc-55ad9709e666"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5156, 166, 1993, 55, 105, "Input",ExpressionUUID->"8302a8b8-861c-8f4f-ab2c-430c97d91def"],
Cell[7152, 223, 796, 21, 59, "Output",ExpressionUUID->"b0f0eef0-1e8e-334a-b3b2-735acc825787"],
Cell[7951, 246, 1783, 52, 50, "Output",ExpressionUUID->"1aa299b2-0ad3-9b48-a39d-7544c98f3ad4"],
Cell[9737, 300, 371, 5, 32, "Output",ExpressionUUID->"93681763-bb33-6f4f-953a-3239db63bc47"]
}, Open  ]],
Cell[10123, 308, 297, 4, 28, "Input",ExpressionUUID->"9f58158b-83d5-204e-8d54-a8b4f73f5d33"],
Cell[CellGroupData[{
Cell[10445, 316, 201, 3, 28, "Input",ExpressionUUID->"4358011b-d2a6-c74a-bbb5-7462053680ae"],
Cell[10649, 321, 154, 2, 32, "Output",ExpressionUUID->"46b545dd-d87c-3a4d-8865-ca11537dfae2"]
}, Open  ]]
}
]
*)


